Tunnelling-charging Hamiltonian of a Cooper pair pump at large E_J\lesssim E_C: Modified Hamiltonians and renormalisability

The properties of the tunnelling-charging Hamiltonian of a Cooper pair pump are well understood in the regime of weak and intermediate Josephson coupling, i.e. E_J\lesssim E_C. Instead of perturbative treatment of charging effects, the present work applies the charge state representation in the the strong coupling case. From the discrete Hamiltonian we construct effective, truncated PDE Hamiltonians which yield approximate, but analytical, wave functions and energies for the ground state. The validity of the expressions is confirmed by comparing the results against numerically obtained eigenstates and eigenenergies, whenever possible. For uniform arrays, the results converge rapidly and even \phi-dependence of the wave function is rather well described. In the inhomogeneous case we find the Hamiltonian to be parametrically renormalisable in order to obtain an accurate ground state energy. A method for for finding an inhomogeneous trial wave function is explained. As a passing note, we briefly examine the intertwined connection between the pumped charge and the Berry's phase. As addendum, we have explicitly validated the ground state ansatz for \phi=0 when N<43.

==> Notebook/GSsolutionsN.nb <==
(************** Content-type: application/mathematica **************
                     CreatedBy='Mathematica 5.0'

                    Mathematica-Compatible Notebook

This notebook can be used with any Mathematica-compatible
application, such as Mathematica, MathReader or Publicon. The data
for the notebook starts with the line containing stars above.

To get the notebook into a Mathematica-compatible application, do
one of the following:

* Save the data starting with the line of stars above into a file
  with a name ending in .nb, then open the file inside the
  application;

* Copy the data starting with the line of stars above to the
  clipboard, then use the Paste menu command inside the application.

Data for notebooks contains only printable 7-bit ASCII and can be
sent directly in email or through ftp in text mode.  Newlines can be
CR, LF or CRLF (Unix, Macintosh or MS-DOS style).

NOTE: If you modify the data for this notebook not in a Mathematica-
compatible application, you must delete the line below containing
the word CacheID, otherwise Mathematica-compatible applications may
try to use invalid cache data.

For more information on notebooks and Mathematica-compatible 
applications, contact Wolfram Research:
  web: http://www.wolfram.com
  email: info@wolfram.com
  phone: +1-217-398-0700 (U.S.)

Notebook reader applications are available free of charge from 
Wolfram Research.
*******************************************************************)

(*CacheID: 232*)


(*NotebookFileLineBreakTest
NotebookFileLineBreakTest*)
(*NotebookOptionsPosition[    272054,       7601]*)
(*NotebookOutlinePosition[    272740,       7624]*)
(*  CellTagsIndexPosition[    272696,       7620]*)
(*WindowFrame->Normal*)



Notebook[{

Cell[CellGroupData[{
Cell["Second-order solution to homogeneous Cooper pair pump", "Subtitle"],

Cell[CellGroupData[{

Cell["General  representatives (choose N0)", "Section"],

Cell[BoxData[
    \(N0 = 5; Clear[q, t, d4, d13, d22, d31, d211, d121, d112]; 
    Clear[t];\)], "Input",
  CellLabel->"In[77]:="],

Cell[BoxData[
    \(For[i = 1, i < N0 + 1, \(i++\), 
      q[i] = x[i] Sqrt[\((N0 - i)\)/\((N0 + 1 - i)\)]; 
      Do[q[i] = q[i] - x[j]/Sqrt[\((N0 - j)\) \((N0 + 1 - j)\)], {j, 
          i - 1}]]\)], "Input",
  CellLabel->"In[78]:="]
}, Open  ]],

Cell[CellGroupData[{

Cell["Energy eigenvalue and validation for cases N < 43", "Section"],

Cell[BoxData[
    \(En\  = \ \(-3\)\  + \ 
        w \( N0 - 1\)\/2 - \(w\^2\) \((N0 - 1)\)\^2\/\(32  N0\)\)], \
"InputOnly"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Case N = 3", "Section"],

Cell[BoxData[
    \(N0 = 3; Clear[q, t, d4, d13, d22, d31, d211, d121, d112]; 
    Clear[t];\)], "Input",
  CellLabel->"In[101]:="],

Cell[BoxData[
    \(For[i = 1, i < N0 + 1, \(i++\), 
      q[i] = x[i] Sqrt[\((N0 - i)\)/\((N0 + 1 - i)\)]; 
      Do[q[i] = q[i] - x[j]/Sqrt[\((N0 - j)\) \((N0 + 1 - j)\)], {j, 
          i - 1}]]\)], "Input",
  CellLabel->"In[102]:="],

Cell[BoxData[
    \(\(T2 = Simplify[Expand[Sum[q[i]^2, {i, 1, N0}]]]/2;\)\)], "Input",
  CellLabel->"In[104]:="],

Cell[BoxData[
    \(\(T4 = 
        Expand[Simplify[Expand[Sum[q[i]^4, {i, 1, N0}]]]/24];\)\)], "Input",
  CellLabel->"In[105]:="],

Cell[BoxData[
    \(\(For[i = 1; T4b = T4, i < N0, \(i++\), T4c = T4b; 
        Do[T4c = Limit[T4c, x[j] \[Rule] 0], {j, i - 1}]; 
        Do[T4c = Limit[T4c, x[j] \[Rule] 0], {j, i + 1, N0 - 1}]; 
        d4[i] = Limit[T4c, x[i] \[Rule] 1]; 
        T4b = T4b - d4[i] x[i]^4];\)\)], "Input",
  CellLabel->"In[106]:="],

Cell[BoxData[
    \(\(For[i = 1, 
        i < N0 - 1, \(i++\), \(For[j = i + 1, j < N0, \(j++\), T4c = T4b; \ 
            Do[T4c = Limit[T4c, x[k] \[Rule] 0], {k, i - 1}]; 
            Do[T4c = Limit[T4c, x[k] \[Rule] 0], {k, i + 1, j - 1}]; \ 
            Do[T4c = Limit[T4c, x[k] \[Rule] 0], {k, j + 1, N0}]; \ 
            t[i, j] = Expand[T4c]; T4b = T4b - t[i, j]; \ 
            t[i, j] = Expand[t[i, j]/\((x[i]\ x[j])\)]; 
            d31[i, j] = 
              Simplify[
                Limit[Limit[t[i, j], x[j] \[Rule] 0], x[i] \[Rule] 1]]; 
            d13[i, j] = 
              Simplify[
                Limit[Limit[t[i, j], x[j] \[Rule] 1], x[i] \[Rule] 0]]; \ 
            d22[i, j] = 
              Simplify[
                Limit[Limit[t[i, j], x[j] \[Rule] 1], x[i] \[Rule] 1] - 
                  d31[i, j] - d13[i, j]]\ ];\)];\)\)], "Input",
  CellLabel->"In[107]:="],

Cell[BoxData[
    \(\(For[i = 1, 
        i < N0 - 2, \(i++\), \(For[j = i + 1, 
            j < N0 - 1, \(j++\), \(For[j2 = j + 1, j2 < N0, \(j2++\), 
                T4c = T4b; \ 
                Do[T4c = Limit[T4c, x[k] \[Rule] 0], {k, i - 1}]; 
                Do[T4c = Limit[T4c, x[k] \[Rule] 0], {k, i + 1, j - 1}]; \ 
                Do[T4c = Limit[T4c, x[k] \[Rule] 0], {k, j + 1, j2 - 1}]; \ 
                Do[T4c = Limit[T4c, x[k] \[Rule] 0], {k, j2 + 1, N0}]; \ 
                t[i, j, j2] = Expand[T4c]; T4b = T4b - t[i, j, j2]; \ 
                t[i, j, j2] = Expand[t[i, j, j2]/\((x[i]\ x[j]\ x[j2])\)]; 
                d211[i, j, j2] = 
                  Simplify[
                    Limit[Limit[t[i, j, j2], x[j] \[Rule] 0], 
                        x[j2] \[Rule] 0]/x[i]]; 
                d121[i, j, j2] = 
                  Simplify[
                    Limit[Limit[t[i, j, j2], x[i] \[Rule] 0], 
                        x[j2] \[Rule] 0]/x[j]]; 
                d112[i, j, j2] = 
                  Simplify[
                    Limit[Limit[t[i, j, j2], x[j] \[Rule] 0], x[i] \[Rule] 0]/
                      x[j2]];\ \ ];\)\ ];\)\ ];\)\)], "Input",
  CellLabel->"In[108]:="],

Cell[BoxData[
    \(\(a1 = 
        T2 \((\(-1\) - w \( 3 \((N0 - 1)\)\)\/\(16  N0\))\) + 
          T4 \((w/4)\);\)\)], "Input",
  CellLabel->"In[109]:="],

Cell[BoxData[
    \(\(a2 = \(-T2\);\)\)], "Input",
  CellLabel->"In[110]:="],

Cell[CellGroupData[{

Cell[BoxData[
    \(Clear[i]; 
    RD2 = Collect[\(w\^2\) 
          Simplify[
            Limit[\(w\^\(-2\)\) 
                Simplify[\ 
                  w \((\ T2 - \((N0 - 1)\)/2)\)\  - \((w/2)\)\ Sum[
                        D[a1, {x[i], 2}] + D[a1, x[i]]^2, {i, 1, N0}]], 
              w \[Rule] 0]], w]\)], "Input",
  CellLabel->"In[111]:="],

Cell[BoxData[
    \(1\/48\ w\^2\ \((6 + x[1]\^4 - 8\ x[2]\^2 + x[2]\^4 + 
          2\ x[1]\^2\ \((\(-4\) + x[2]\^2)\))\)\)], "Output",
  CellLabel->"Out[111]="]
}, Open  ]],

Cell[BoxData[
    \(\(For[i = 1; RD4 = 0, i < N0, \(i++\), 
        If[d4[i] \[NotEqual] 0, 
          RD4 = RD4 + 
              d4[i] Simplify[\((D[Exp[a2], {x[i], 4}]/
                      Exp[a2])\)]]\ ];\)\)], "Input",
  CellLabel->"In[112]:="],

Cell[BoxData[
    \(\(For[i = 1; RD123 = 0, 
        i < N0 - 1, \(i++\), \(For[j = i + 1, j < N0, \(j++\), \ 
            If[d31[i, j] \[NotEqual] 0, 
              RD123 = RD123 + 
                  d31[i, j] 
                    Simplify[\((D[D[Exp[a2], {x[i], 3}], {x[j], 1}]/
                          Exp[a2])\)]]; 
            If[d22[i, j] \[NotEqual] 0, 
              RD123 = RD123 + 
                  d22[i, j] 
                    Simplify[\((D[D[Exp[a2], {x[i], 2}], {x[j], 2}]/
                          Exp[a2])\)]]; 
            If[d13[i, j] \[NotEqual] 0, 
              RD123 = RD123 + 
                  d13[i, j] 
                    Simplify[\((D[D[Exp[a2], {x[i], 1}], {x[j], 3}]/
                          Exp[a2])\)]];\ ];\)];\)\)], "Input",
  CellLabel->"In[115]:="],

Cell[BoxData[
    \(\(For[i = 1; RD211 = 0, 
        i < N0 - 2, \(i++\), \(For[j = i + 1, 
            j < N0 - 1, \(j++\), \(For[j2 = j + 1, j2 < N0, \(j2++\), \ 
                If[d211[i, j, j2] \[NotEqual] 0, 
                  RD211 = 
                    RD211 + 
                      d211[i, j, j2] 
                        Simplify[\((D[
                                D[D[Exp[a2], {x[i], 2}], {x[j], 1}], {x[j2], 
                                  1}]/Exp[a2])\)]]; \ 
                If[d121[i, j, j2] \[NotEqual] 0, 
                  RD211 = 
                    RD211 + 
                      d121[i, j, j2] 
                        Simplify[\((D[
                                D[D[Exp[a2], {x[i], 1}], {x[j], 2}], {x[j2], 
                                  1}]/Exp[a2])\)]]; 
                If[d112[i, j, j2] \[NotEqual] 0, 
                  RD211 = 
                    RD211 + 
                      d112[i, j, j2] 
                        Simplify[\((D[
                                D[D[Exp[a2], {x[i], 1}], {x[j], 1}], {x[j2], 
                                  2}]/Exp[a2])\)]];\ ];\)];\)];\)\)], "Input",\

  CellLabel->"In[117]:="],

Cell[CellGroupData[{

Cell[BoxData[
    \(Collect[
      Simplify[\(w\^2\) \((N0 - 1)\)\^2\/\(32  N0\) + 
          RD2 - \(w\^2\) \((RD4 + RD123 + RD211)\)], w]\)], "Input",
  CellLabel->"In[119]:="],

Cell[BoxData[
    \(0\)], "Output",
  CellLabel->"Out[119]="]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Case N = 4", "Section"],

Cell[BoxData[
    \(N0 = 4; Clear[q, t, d4, d13, d22, d31, d211, d121, d112]; 
    Clear[t];\)], "Input",
  CellLabel->"In[120]:="],

Cell[BoxData[
    \(For[i = 1, i < N0 + 1, \(i++\), 
      q[i] = x[i] Sqrt[\((N0 - i)\)/\((N0 + 1 - i)\)]; 
      Do[q[i] = q[i] - x[j]/Sqrt[\((N0 - j)\) \((N0 + 1 - j)\)], {j, 
          i - 1}]]\)], "Input",
  CellLabel->"In[121]:="],

Cell[BoxData[
    \(\(T2 = Simplify[Expand[Sum[q[i]^2, {i, 1, N0}]]]/2;\)\)], "Input",
  CellLabel->"In[122]:="],

Cell[BoxData[
    \(\(T4 = 
        Expand[Simplify[Expand[Sum[q[i]^4, {i, 1, N0}]]]/24];\)\)], "Input",
  CellLabel->"In[123]:="],

Cell[BoxData[
    \(\(For[i = 1; T4b = T4, i < N0, \(i++\), T4c = T4b; 
        Do[T4c = Limit[T4c, x[j] \[Rule] 0], {j, i - 1}]; 
        Do[T4c = Limit[T4c, x[j] \[Rule] 0], {j, i + 1, N0 - 1}]; 
        d4[i] = Limit[T4c, x[i] \[Rule] 1]; 
        T4b = T4b - d4[i] x[i]^4];\)\)], "Input",
  CellLabel->"In[124]:="],

Cell[BoxData[
    \(\(For[i = 1, 
        i < N0 - 1, \(i++\), \(For[j = i + 1, j < N0, \(j++\), T4c = T4b; \ 
            Do[T4c = Limit[T4c, x[k] \[Rule] 0], {k, i - 1}]; 
            Do[T4c = Limit[T4c, x[k] \[Rule] 0], {k, i + 1, j - 1}]; \ 
            Do[T4c = Limit[T4c, x[k] \[Rule] 0], {k, j + 1, N0}]; \ 
            t[i, j] = Expand[T4c]; T4b = T4b - t[i, j]; \ 
            t[i, j] = Expand[t[i, j]/\((x[i]\ x[j])\)]; 
            d31[i, j] = 
              Simplify[
                Limit[Limit[t[i, j], x[j] \[Rule] 0], x[i] \[Rule] 1]]; 
            d13[i, j] = 
              Simplify[
                Limit[Limit[t[i, j], x[j] \[Rule] 1], x[i] \[Rule] 0]]; \ 
            d22[i, j] = 
              Simplify[
                Limit[Limit[t[i, j], x[j] \[Rule] 1], x[i] \[Rule] 1] - 
                  d31[i, j] - d13[i, j]]\ ];\)];\)\)], "Input",
  CellLabel->"In[125]:="],

Cell[BoxData[
    \(\(For[i = 1, 
        i < N0 - 2, \(i++\), \(For[j = i + 1, 
            j < N0 - 1, \(j++\), \(For[j2 = j + 1, j2 < N0, \(j2++\), 
                T4c = T4b; \ 
                Do[T4c = Limit[T4c, x[k] \[Rule] 0], {k, i - 1}]; 
                Do[T4c = Limit[T4c, x[k] \[Rule] 0], {k, i + 1, j - 1}]; \ 
                Do[T4c = Limit[T4c, x[k] \[Rule] 0], {k, j + 1, j2 - 1}]; \ 
                Do[T4c = Limit[T4c, x[k] \[Rule] 0], {k, j2 + 1, N0}]; \ 
                t[i, j, j2] = Expand[T4c]; T4b = T4b - t[i, j, j2]; \ 
                t[i, j, j2] = Expand[t[i, j, j2]/\((x[i]\ x[j]\ x[j2])\)]; 
                d211[i, j, j2] = 
                  Simplify[
                    Limit[Limit[t[i, j, j2], x[j] \[Rule] 0], 
                        x[j2] \[Rule] 0]/x[i]]; 
                d121[i, j, j2] = 
                  Simplify[
                    Limit[Limit[t[i, j, j2], x[i] \[Rule] 0], 
                        x[j2] \[Rule] 0]/x[j]]; 
                d112[i, j, j2] = 
                  Simplify[
                    Limit[Limit[t[i, j, j2], x[j] \[Rule] 0], x[i] \[Rule] 0]/
                      x[j2]];\ \ ];\)\ ];\)\ ];\)\)], "Input",
  CellLabel->"In[126]:="],

Cell[BoxData[
    \(\(a1 = 
        T2 \((\(-1\) - w \( 3 \((N0 - 1)\)\)\/\(16  N0\))\) + 
          T4 \((w/4)\);\)\)], "Input",
  CellLabel->"In[127]:="],

Cell[BoxData[
    \(\(a2 = \(-T2\);\)\)], "Input",
  CellLabel->"In[128]:="],

Cell[CellGroupData[{

Cell[BoxData[
    \(Clear[i]; 
    RD2 = Collect[\(w\^2\) 
          Simplify[
            Limit[\(w\^\(-2\)\) 
                Simplify[\ 
                  w \((\ T2 - \((N0 - 1)\)/2)\)\  - \((w/2)\)\ Sum[
                        D[a1, {x[i], 2}] + D[a1, x[i]]^2, {i, 1, N0}]], 
              w \[Rule] 0]], w]\)], "Input",
  CellLabel->"In[129]:="],

Cell[BoxData[
    \(\(\(1\/1152\)\((w\^2\ \((28\ x[1]\^4 - 
            16\ \@2\ x[1]\ x[2]\ \((x[2]\^2 - 3\ x[3]\^2)\) + 
            24\ x[1]\^2\ \((\(-9\) + x[2]\^2 + x[3]\^2)\) + 
            3\ \((81 + 8\ x[2]\^4 - 72\ x[3]\^2 + 8\ x[3]\^4 + 
                  8\ x[2]\^2\ \((\(-9\) + 
                        2\ x[3]\^2)\))\))\))\)\)\)], "Output",
  CellLabel->"Out[129]="]
}, Open  ]],

Cell[BoxData[
    \(\(For[i = 1; RD4 = 0, i < N0, \(i++\), 
        If[d4[i] \[NotEqual] 0, 
          RD4 = RD4 + 
              d4[i] Simplify[\((D[Exp[a2], {x[i], 4}]/
                      Exp[a2])\)]]\ ];\)\)], "Input",
  CellLabel->"In[130]:="],

Cell[BoxData[
    \(\(For[i = 1; RD123 = 0, 
        i < N0 - 1, \(i++\), \(For[j = i + 1, j < N0, \(j++\), \ 
            If[d31[i, j] \[NotEqual] 0, 
              RD123 = RD123 + 
                  d31[i, j] 
                    Simplify[\((D[D[Exp[a2], {x[i], 3}], {x[j], 1}]/
                          Exp[a2])\)]]; 
            If[d22[i, j] \[NotEqual] 0, 
              RD123 = RD123 + 
                  d22[i, j] 
                    Simplify[\((D[D[Exp[a2], {x[i], 2}], {x[j], 2}]/
                          Exp[a2])\)]]; 
            If[d13[i, j] \[NotEqual] 0, 
              RD123 = RD123 + 
                  d13[i, j] 
                    Simplify[\((D[D[Exp[a2], {x[i], 1}], {x[j], 3}]/
                          Exp[a2])\)]];\ ];\)];\)\)], "Input",
  CellLabel->"In[131]:="],

Cell[BoxData[
    \(\(For[i = 1; RD211 = 0, 
        i < N0 - 2, \(i++\), \(For[j = i + 1, 
            j < N0 - 1, \(j++\), \(For[j2 = j + 1, j2 < N0, \(j2++\), \ 
                If[d211[i, j, j2] \[NotEqual] 0, 
                  RD211 = 
                    RD211 + 
                      d211[i, j, j2] 
                        Simplify[\((D[
                                D[D[Exp[a2], {x[i], 2}], {x[j], 1}], {x[j2], 
                                  1}]/Exp[a2])\)]]; \ 
                If[d121[i, j, j2] \[NotEqual] 0, 
                  RD211 = 
                    RD211 + 
                      d121[i, j, j2] 
                        Simplify[\((D[
                                D[D[Exp[a2], {x[i], 1}], {x[j], 2}], {x[j2], 
                                  1}]/Exp[a2])\)]]; 
                If[d112[i, j, j2] \[NotEqual] 0, 
                  RD211 = 
                    RD211 + 
                      d112[i, j, j2] 
                        Simplify[\((D[
                                D[D[Exp[a2], {x[i], 1}], {x[j], 1}], {x[j2], 
                                  2}]/Exp[a2])\)]];\ ];\)];\)];\)\)], "Input",\

  CellLabel->"In[132]:="],

Cell[CellGroupData[{

Cell[BoxData[
    \({N0, 
      Collect[Simplify[\(w\^2\) \((N0 - 1)\)\^2\/\(32  N0\) + 
            RD2 - \(w\^2\) \((RD4 + RD123 + RD211)\)], w]}\)], "Input",
  CellLabel->"In[134]:="],

Cell[BoxData[
    \({4, 0}\)], "Output",
  CellLabel->"Out[134]="]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Case N = 5", "Section"],

Cell[BoxData[
    \(N0 = 5; Clear[q, t, d4, d13, d22, d31, d211, d121, d112]; 
    Clear[t];\)], "Input",
  CellLabel->"In[135]:="],

Cell[BoxData[
    \(For[i = 1, i < N0 + 1, \(i++\), 
      q[i] = x[i] Sqrt[\((N0 - i)\)/\((N0 + 1 - i)\)]; 
      Do[q[i] = q[i] - x[j]/Sqrt[\((N0 - j)\) \((N0 + 1 - j)\)], {j, 
          i - 1}]]\)], "Input",
  CellLabel->"In[136]:="],

Cell[BoxData[
    \(\(T2 = Simplify[Expand[Sum[q[i]^2, {i, 1, N0}]]]/2;\)\)], "Input",
  CellLabel->"In[137]:="],

Cell[BoxData[
    \(\(T4 = 
        Expand[Simplify[Expand[Sum[q[i]^4, {i, 1, N0}]]]/24];\)\)], "Input",
  CellLabel->"In[138]:="],

Cell[BoxData[
    \(\(For[i = 1; T4b = T4, i < N0, \(i++\), T4c = T4b; 
        Do[T4c = Limit[T4c, x[j] \[Rule] 0], {j, i - 1}]; 
        Do[T4c = Limit[T4c, x[j] \[Rule] 0], {j, i + 1, N0 - 1}]; 
        d4[i] = Limit[T4c, x[i] \[Rule] 1]; 
        T4b = T4b - d4[i] x[i]^4];\)\)], "Input",
  CellLabel->"In[139]:="],

Cell[BoxData[
    \(\(For[i = 1, 
        i < N0 - 1, \(i++\), \(For[j = i + 1, j < N0, \(j++\), T4c = T4b; \ 
            Do[T4c = Limit[T4c, x[k] \[Rule] 0], {k, i - 1}]; 
            Do[T4c = Limit[T4c, x[k] \[Rule] 0], {k, i + 1, j - 1}]; \ 
            Do[T4c = Limit[T4c, x[k] \[Rule] 0], {k, j + 1, N0}]; \ 
            t[i, j] = Expand[T4c]; T4b = T4b - t[i, j]; \ 
            t[i, j] = Expand[t[i, j]/\((x[i]\ x[j])\)]; 
            d31[i, j] = 
              Simplify[
                Limit[Limit[t[i, j], x[j] \[Rule] 0], x[i] \[Rule] 1]]; 
            d13[i, j] = 
              Simplify[
                Limit[Limit[t[i, j], x[j] \[Rule] 1], x[i] \[Rule] 0]]; \ 
            d22[i, j] = 
              Simplify[
                Limit[Limit[t[i, j], x[j] \[Rule] 1], x[i] \[Rule] 1] - 
                  d31[i, j] - d13[i, j]]\ ];\)];\)\)], "Input",
  CellLabel->"In[140]:="],

Cell[BoxData[
    \(\(For[i = 1, 
        i < N0 - 2, \(i++\), \(For[j = i + 1, 
            j < N0 - 1, \(j++\), \(For[j2 = j + 1, j2 < N0, \(j2++\), 
                T4c = T4b; \ 
                Do[T4c = Limit[T4c, x[k] \[Rule] 0], {k, i - 1}]; 
                Do[T4c = Limit[T4c, x[k] \[Rule] 0], {k, i + 1, j - 1}]; \ 
                Do[T4c = Limit[T4c, x[k] \[Rule] 0], {k, j + 1, j2 - 1}]; \ 
                Do[T4c = Limit[T4c, x[k] \[Rule] 0], {k, j2 + 1, N0}]; \ 
                t[i, j, j2] = Expand[T4c]; T4b = T4b - t[i, j, j2]; \ 
                t[i, j, j2] = Expand[t[i, j, j2]/\((x[i]\ x[j]\ x[j2])\)]; 
                d211[i, j, j2] = 
                  Simplify[
                    Limit[Limit[t[i, j, j2], x[j] \[Rule] 0], 
                        x[j2] \[Rule] 0]/x[i]]; 
                d121[i, j, j2] = 
                  Simplify[
                    Limit[Limit[t[i, j, j2], x[i] \[Rule] 0], 
                        x[j2] \[Rule] 0]/x[j]]; 
                d112[i, j, j2] = 
                  Simplify[
                    Limit[Limit[t[i, j, j2], x[j] \[Rule] 0], x[i] \[Rule] 0]/
                      x[j2]];\ \ ];\)\ ];\)\ ];\)\)], "Input",
  CellLabel->"In[141]:="],

Cell[BoxData[
    \(\(a1 = 
        T2 \((\(-1\) - w \( 3 \((N0 - 1)\)\)\/\(16  N0\))\) + 
          T4 \((w/4)\);\)\)], "Input",
  CellLabel->"In[142]:="],

Cell[BoxData[
    \(\(a2 = \(-T2\);\)\)], "Input",
  CellLabel->"In[143]:="],

Cell[BoxData[
    \(Clear[i]; 
    RD2 = Collect[\(w\^2\) 
          Simplify[
            Limit[\(w\^\(-2\)\) 
                Simplify[\ 
                  w \((\ T2 - \((N0 - 1)\)/2)\)\  - \((w/2)\)\ Sum[
                        D[a1, {x[i], 2}] + D[a1, x[i]]^2, {i, 1, N0}]], 
              w \[Rule] 0]], w];\)], "Input",
  CellLabel->"In[144]:="],

Cell[BoxData[
    \(\(For[i = 1; RD4 = 0, i < N0, \(i++\), 
        If[d4[i] \[NotEqual] 0, 
          RD4 = RD4 + 
              d4[i] Simplify[\((D[Exp[a2], {x[i], 4}]/
                      Exp[a2])\)]]\ ];\)\)], "Input",
  CellLabel->"In[145]:="],

Cell[BoxData[
    \(\(For[i = 1; RD123 = 0, 
        i < N0 - 1, \(i++\), \(For[j = i + 1, j < N0, \(j++\), \ 
            If[d31[i, j] \[NotEqual] 0, 
              RD123 = RD123 + 
                  d31[i, j] 
                    Simplify[\((D[D[Exp[a2], {x[i], 3}], {x[j], 1}]/
                          Exp[a2])\)]]; 
            If[d22[i, j] \[NotEqual] 0, 
              RD123 = RD123 + 
                  d22[i, j] 
                    Simplify[\((D[D[Exp[a2], {x[i], 2}], {x[j], 2}]/
                          Exp[a2])\)]]; 
            If[d13[i, j] \[NotEqual] 0, 
              RD123 = RD123 + 
                  d13[i, j] 
                    Simplify[\((D[D[Exp[a2], {x[i], 1}], {x[j], 3}]/
                          Exp[a2])\)]];\ ];\)];\)\)], "Input",
  CellLabel->"In[146]:="],

Cell[BoxData[
    \(\(For[i = 1; RD211 = 0, 
        i < N0 - 2, \(i++\), \(For[j = i + 1, 
            j < N0 - 1, \(j++\), \(For[j2 = j + 1, j2 < N0, \(j2++\), \ 
                If[d211[i, j, j2] \[NotEqual] 0, 
                  RD211 = 
                    RD211 + 
                      d211[i, j, j2] 
                        Simplify[\((D[
                                D[D[Exp[a2], {x[i], 2}], {x[j], 1}], {x[j2], 
                                  1}]/Exp[a2])\)]]; \ 
                If[d121[i, j, j2] \[NotEqual] 0, 
                  RD211 = 
                    RD211 + 
                      d121[i, j, j2] 
                        Simplify[\((D[
                                D[D[Exp[a2], {x[i], 1}], {x[j], 2}], {x[j2], 
                                  1}]/Exp[a2])\)]]; 
                If[d112[i, j, j2] \[NotEqual] 0, 
                  RD211 = 
                    RD211 + 
                      d112[i, j, j2] 
                        Simplify[\((D[
                                D[D[Exp[a2], {x[i], 1}], {x[j], 1}], {x[j2], 
                                  2}]/Exp[a2])\)]];\ ];\)];\)];\)\)], "Input",\

  CellLabel->"In[147]:="],

Cell[CellGroupData[{

Cell[BoxData[
    \({N0, 
      Collect[Simplify[\(w\^2\) \((N0 - 1)\)\^2\/\(32  N0\) + 
            RD2 - \(w\^2\) \((RD4 + RD123 + RD211)\)], w]}\)], "Input",
  CellLabel->"In[148]:="],

Cell[BoxData[
    \({5, 0}\)], "Output",
  CellLabel->"Out[148]="]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Case N = 6", "Section"],

Cell[BoxData[
    \(N0 = 6; Clear[q, t, d4, d13, d22, d31, d211, d121, d112]; 
    Clear[t];\)], "Input",
  CellLabel->"In[149]:="],

Cell[BoxData[
    \(For[i = 1, i < N0 + 1, \(i++\), 
      q[i] = x[i] Sqrt[\((N0 - i)\)/\((N0 + 1 - i)\)]; 
      Do[q[i] = q[i] - x[j]/Sqrt[\((N0 - j)\) \((N0 + 1 - j)\)], {j, 
          i - 1}]]\)], "Input",
  CellLabel->"In[150]:="],

Cell[BoxData[
    \(\(T2 = Simplify[Expand[Sum[q[i]^2, {i, 1, N0}]]]/2;\)\)], "Input",
  CellLabel->"In[151]:="],

Cell[BoxData[
    \(\(T4 = 
        Expand[Simplify[Expand[Sum[q[i]^4, {i, 1, N0}]]]/24];\)\)], "Input",
  CellLabel->"In[152]:="],

Cell[BoxData[
    \(\(For[i = 1; T4b = T4, i < N0, \(i++\), T4c = T4b; 
        Do[T4c = Limit[T4c, x[j] \[Rule] 0], {j, i - 1}]; 
        Do[T4c = Limit[T4c, x[j] \[Rule] 0], {j, i + 1, N0 - 1}]; 
        d4[i] = Limit[T4c, x[i] \[Rule] 1]; 
        T4b = T4b - d4[i] x[i]^4];\)\)], "Input",
  CellLabel->"In[153]:="],

Cell[BoxData[
    \(\(For[i = 1, 
        i < N0 - 1, \(i++\), \(For[j = i + 1, j < N0, \(j++\), T4c = T4b; \ 
            Do[T4c = Limit[T4c, x[k] \[Rule] 0], {k, i - 1}]; 
            Do[T4c = Limit[T4c, x[k] \[Rule] 0], {k, i + 1, j - 1}]; \ 
            Do[T4c = Limit[T4c, x[k] \[Rule] 0], {k, j + 1, N0}]; \ 
            t[i, j] = Expand[T4c]; T4b = T4b - t[i, j]; \ 
            t[i, j] = Expand[t[i, j]/\((x[i]\ x[j])\)]; 
            d31[i, j] = 
              Simplify[
                Limit[Limit[t[i, j], x[j] \[Rule] 0], x[i] \[Rule] 1]]; 
            d13[i, j] = 
              Simplify[
                Limit[Limit[t[i, j], x[j] \[Rule] 1], x[i] \[Rule] 0]]; \ 
            d22[i, j] = 
              Simplify[
                Limit[Limit[t[i, j], x[j] \[Rule] 1], x[i] \[Rule] 1] - 
                  d31[i, j] - d13[i, j]]\ ];\)];\)\)], "Input",
  CellLabel->"In[154]:="],

Cell[BoxData[
    \(\(For[i = 1, 
        i < N0 - 2, \(i++\), \(For[j = i + 1, 
            j < N0 - 1, \(j++\), \(For[j2 = j + 1, j2 < N0, \(j2++\), 
                T4c = T4b; \ 
                Do[T4c = Limit[T4c, x[k] \[Rule] 0], {k, i - 1}]; 
                Do[T4c = Limit[T4c, x[k] \[Rule] 0], {k, i + 1, j - 1}]; \ 
                Do[T4c = Limit[T4c, x[k] \[Rule] 0], {k, j + 1, j2 - 1}]; \ 
                Do[T4c = Limit[T4c, x[k] \[Rule] 0], {k, j2 + 1, N0}]; \ 
                t[i, j, j2] = Expand[T4c]; T4b = T4b - t[i, j, j2]; \ 
                t[i, j, j2] = Expand[t[i, j, j2]/\((x[i]\ x[j]\ x[j2])\)]; 
                d211[i, j, j2] = 
                  Simplify[
                    Limit[Limit[t[i, j, j2], x[j] \[Rule] 0], 
                        x[j2] \[Rule] 0]/x[i]]; 
                d121[i, j, j2] = 
                  Simplify[
                    Limit[Limit[t[i, j, j2], x[i] \[Rule] 0], 
                        x[j2] \[Rule] 0]/x[j]]; 
                d112[i, j, j2] = 
                  Simplify[
                    Limit[Limit[t[i, j, j2], x[j] \[Rule] 0], x[i] \[Rule] 0]/
                      x[j2]];\ \ ];\)\ ];\)\ ];\)\)], "Input",
  CellLabel->"In[155]:="],

Cell[BoxData[
    \(\(a1 = 
        T2 \((\(-1\) - w \( 3 \((N0 - 1)\)\)\/\(16  N0\))\) + 
          T4 \((w/4)\);\)\)], "Input",
  CellLabel->"In[156]:="],

Cell[BoxData[
    \(\(a2 = \(-T2\);\)\)], "Input",
  CellLabel->"In[157]:="],

Cell[BoxData[
    \(Clear[i]; 
    RD2 = Collect[\(w\^2\) 
          Simplify[
            Limit[\(w\^\(-2\)\) 
                Simplify[\ 
                  w \((\ T2 - \((N0 - 1)\)/2)\)\  - \((w/2)\)\ Sum[
                        D[a1, {x[i], 2}] + D[a1, x[i]]^2, {i, 1, N0}]], 
              w \[Rule] 0]], w];\)], "Input",
  CellLabel->"In[158]:="],

Cell[BoxData[
    \(\(For[i = 1; RD4 = 0, i < N0, \(i++\), 
        If[d4[i] \[NotEqual] 0, 
          RD4 = RD4 + 
              d4[i] Simplify[\((D[Exp[a2], {x[i], 4}]/
                      Exp[a2])\)]]\ ];\)\)], "Input",
  CellLabel->"In[159]:="],

Cell[BoxData[
    \(\(For[i = 1; RD123 = 0, 
        i < N0 - 1, \(i++\), \(For[j = i + 1, j < N0, \(j++\), \ 
            If[d31[i, j] \[NotEqual] 0, 
              RD123 = RD123 + 
                  d31[i, j] 
                    Simplify[\((D[D[Exp[a2], {x[i], 3}], {x[j], 1}]/
                          Exp[a2])\)]]; 
            If[d22[i, j] \[NotEqual] 0, 
              RD123 = RD123 + 
                  d22[i, j] 
                    Simplify[\((D[D[Exp[a2], {x[i], 2}], {x[j], 2}]/
                          Exp[a2])\)]]; 
            If[d13[i, j] \[NotEqual] 0, 
              RD123 = RD123 + 
                  d13[i, j] 
                    Simplify[\((D[D[Exp[a2], {x[i], 1}], {x[j], 3}]/
                          Exp[a2])\)]];\ ];\)];\)\)], "Input",
  CellLabel->"In[160]:="],

Cell[BoxData[
    \(\(For[i = 1; RD211 = 0, 
        i < N0 - 2, \(i++\), \(For[j = i + 1, 
            j < N0 - 1, \(j++\), \(For[j2 = j + 1, j2 < N0, \(j2++\), \ 
                If[d211[i, j, j2] \[NotEqual] 0, 
                  RD211 = 
                    RD211 + 
                      d211[i, j, j2] 
                        Simplify[\((D[
                                D[D[Exp[a2], {x[i], 2}], {x[j], 1}], {x[j2], 
                                  1}]/Exp[a2])\)]]; \ 
                If[d121[i, j, j2] \[NotEqual] 0, 
                  RD211 = 
                    RD211 + 
                      d121[i, j, j2] 
                        Simplify[\((D[
                                D[D[Exp[a2], {x[i], 1}], {x[j], 2}], {x[j2], 
                                  1}]/Exp[a2])\)]]; 
                If[d112[i, j, j2] \[NotEqual] 0, 
                  RD211 = 
                    RD211 + 
                      d112[i, j, j2] 
                        Simplify[\((D[
                                D[D[Exp[a2], {x[i], 1}], {x[j], 1}], {x[j2], 
                                  2}]/Exp[a2])\)]];\ ];\)];\)];\)\)], "Input",\

  CellLabel->"In[161]:="],

Cell[CellGroupData[{

Cell[BoxData[
    \({N0, 
      Collect[Simplify[\(w\^2\) \((N0 - 1)\)\^2\/\(32  N0\) + 
            RD2 - \(w\^2\) \((RD4 + RD123 + RD211)\)], w]}\)], "Input",
  CellLabel->"In[162]:="],

Cell[BoxData[
    \({6, 0}\)], "Output",
  CellLabel->"Out[162]="]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Case N = 7", "Section"],

Cell[BoxData[
    \(N0 = 7; Clear[q, t, d4, d13, d22, d31, d211, d121, d112]; 
    Clear[t];\)], "Input",
  CellLabel->"In[163]:="],

Cell[BoxData[
    \(For[i = 1, i < N0 + 1, \(i++\), 
      q[i] = x[i] Sqrt[\((N0 - i)\)/\((N0 + 1 - i)\)]; 
      Do[q[i] = q[i] - x[j]/Sqrt[\((N0 - j)\) \((N0 + 1 - j)\)], {j, 
          i - 1}]]\)], "Input",
  CellLabel->"In[164]:="],

Cell[BoxData[
    \(\(T2 = Simplify[Expand[Sum[q[i]^2, {i, 1, N0}]]]/2;\)\)], "Input",
  CellLabel->"In[165]:="],

Cell[BoxData[
    \(\(T4 = 
        Expand[Simplify[Expand[Sum[q[i]^4, {i, 1, N0}]]]/24];\)\)], "Input",
  CellLabel->"In[166]:="],

Cell[BoxData[
    \(\(For[i = 1; T4b = T4, i < N0, \(i++\), T4c = T4b; 
        Do[T4c = Limit[T4c, x[j] \[Rule] 0], {j, i - 1}]; 
        Do[T4c = Limit[T4c, x[j] \[Rule] 0], {j, i + 1, N0 - 1}]; 
        d4[i] = Limit[T4c, x[i] \[Rule] 1]; 
        T4b = T4b - d4[i] x[i]^4];\)\)], "Input",
  CellLabel->"In[167]:="],

Cell[BoxData[
    \(\(For[i = 1, 
        i < N0 - 1, \(i++\), \(For[j = i + 1, j < N0, \(j++\), T4c = T4b; \ 
            Do[T4c = Limit[T4c, x[k] \[Rule] 0], {k, i - 1}]; 
            Do[T4c = Limit[T4c, x[k] \[Rule] 0], {k, i + 1, j - 1}]; \ 
            Do[T4c = Limit[T4c, x[k] \[Rule] 0], {k, j + 1, N0}]; \ 
            t[i, j] = Expand[T4c]; T4b = T4b - t[i, j]; \ 
            t[i, j] = Expand[t[i, j]/\((x[i]\ x[j])\)]; 
            d31[i, j] = 
              Simplify[
                Limit[Limit[t[i, j], x[j] \[Rule] 0], x[i] \[Rule] 1]]; 
            d13[i, j] = 
              Simplify[
                Limit[Limit[t[i, j], x[j] \[Rule] 1], x[i] \[Rule] 0]]; \ 
            d22[i, j] = 
              Simplify[
                Limit[Limit[t[i, j], x[j] \[Rule] 1], x[i] \[Rule] 1] - 
                  d31[i, j] - d13[i, j]]\ ];\)];\)\)], "Input",
  CellLabel->"In[168]:="],

Cell[BoxData[
    \(\(For[i = 1, 
        i < N0 - 2, \(i++\), \(For[j = i + 1, 
            j < N0 - 1, \(j++\), \(For[j2 = j + 1, j2 < N0, \(j2++\), 
                T4c = T4b; \ 
                Do[T4c = Limit[T4c, x[k] \[Rule] 0], {k, i - 1}]; 
                Do[T4c = Limit[T4c, x[k] \[Rule] 0], {k, i + 1, j - 1}]; \ 
                Do[T4c = Limit[T4c, x[k] \[Rule] 0], {k, j + 1, j2 - 1}]; \ 
                Do[T4c = Limit[T4c, x[k] \[Rule] 0], {k, j2 + 1, N0}]; \ 
                t[i, j, j2] = Expand[T4c]; T4b = T4b - t[i, j, j2]; \ 
                t[i, j, j2] = Expand[t[i, j, j2]/\((x[i]\ x[j]\ x[j2])\)]; 
                d211[i, j, j2] = 
                  Simplify[
                    Limit[Limit[t[i, j, j2], x[j] \[Rule] 0], 
                        x[j2] \[Rule] 0]/x[i]]; 
                d121[i, j, j2] = 
                  Simplify[
                    Limit[Limit[t[i, j, j2], x[i] \[Rule] 0], 
                        x[j2] \[Rule] 0]/x[j]]; 
                d112[i, j, j2] = 
                  Simplify[
                    Limit[Limit[t[i, j, j2], x[j] \[Rule] 0], x[i] \[Rule] 0]/
                      x[j2]];\ \ ];\)\ ];\)\ ];\)\)], "Input",
  CellLabel->"In[169]:="],

Cell[BoxData[
    \(\(a1 = 
        T2 \((\(-1\) - w \( 3 \((N0 - 1)\)\)\/\(16  N0\))\) + 
          T4 \((w/4)\);\)\)], "Input",
  CellLabel->"In[170]:="],

Cell[BoxData[
    \(\(a2 = \(-T2\);\)\)], "Input",
  CellLabel->"In[171]:="],

Cell[BoxData[
    \(Clear[i]; 
    RD2 = Collect[\(w\^2\) 
          Simplify[
            Limit[\(w\^\(-2\)\) 
                Simplify[\ 
                  w \((\ T2 - \((N0 - 1)\)/2)\)\  - \((w/2)\)\ Sum[
                        D[a1, {x[i], 2}] + D[a1, x[i]]^2, {i, 1, N0}]], 
              w \[Rule] 0]], w];\)], "Input",
  CellLabel->"In[172]:="],

Cell[BoxData[
    \(\(For[i = 1; RD4 = 0, i < N0, \(i++\), 
        If[d4[i] \[NotEqual] 0, 
          RD4 = RD4 + 
              d4[i] Simplify[\((D[Exp[a2], {x[i], 4}]/
                      Exp[a2])\)]]\ ];\)\)], "Input",
  CellLabel->"In[173]:="],

Cell[BoxData[
    \(\(For[i = 1; RD123 = 0, 
        i < N0 - 1, \(i++\), \(For[j = i + 1, j < N0, \(j++\), \ 
            If[d31[i, j] \[NotEqual] 0, 
              RD123 = RD123 + 
                  d31[i, j] 
                    Simplify[\((D[D[Exp[a2], {x[i], 3}], {x[j], 1}]/
                          Exp[a2])\)]]; 
            If[d22[i, j] \[NotEqual] 0, 
              RD123 = RD123 + 
                  d22[i, j] 
                    Simplify[\((D[D[Exp[a2], {x[i], 2}], {x[j], 2}]/
                          Exp[a2])\)]]; 
            If[d13[i, j] \[NotEqual] 0, 
              RD123 = RD123 + 
                  d13[i, j] 
                    Simplify[\((D[D[Exp[a2], {x[i], 1}], {x[j], 3}]/
                          Exp[a2])\)]];\ ];\)];\)\)], "Input",
  CellLabel->"In[174]:="],

Cell[BoxData[
    \(\(For[i = 1; RD211 = 0, 
        i < N0 - 2, \(i++\), \(For[j = i + 1, 
            j < N0 - 1, \(j++\), \(For[j2 = j + 1, j2 < N0, \(j2++\), \ 
                If[d211[i, j, j2] \[NotEqual] 0, 
                  RD211 = 
                    RD211 + 
                      d211[i, j, j2] 
                        Simplify[\((D[
                                D[D[Exp[a2], {x[i], 2}], {x[j], 1}], {x[j2], 
                                  1}]/Exp[a2])\)]]; \ 
                If[d121[i, j, j2] \[NotEqual] 0, 
                  RD211 = 
                    RD211 + 
                      d121[i, j, j2] 
                        Simplify[\((D[
                                D[D[Exp[a2], {x[i], 1}], {x[j], 2}], {x[j2], 
                                  1}]/Exp[a2])\)]]; 
                If[d112[i, j, j2] \[NotEqual] 0, 
                  RD211 = 
                    RD211 + 
                      d112[i, j, j2] 
                        Simplify[\((D[
                                D[D[Exp[a2], {x[i], 1}], {x[j], 1}], {x[j2], 
                                  2}]/Exp[a2])\)]];\ ];\)];\)];\)\)], "Input",\

  CellLabel->"In[175]:="],

Cell[CellGroupData[{

Cell[BoxData[
    \({N0, 
      Collect[Simplify[\(w\^2\) \((N0 - 1)\)\^2\/\(32  N0\) + 
            RD2 - \(w\^2\) \((RD4 + RD123 + RD211)\)], w]}\)], "Input",
  CellLabel->"In[176]:="],

Cell[BoxData[
    \({7, 0}\)], "Output",
  CellLabel->"Out[176]="]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Case N = 8", "Section"],

Cell[BoxData[
    \(N0 = 8; Clear[q, t, d4, d13, d22, d31, d211, d121, d112]; 
    Clear[t];\)], "Input",
  CellLabel->"In[192]:="],

Cell[BoxData[
    \(For[i = 1, i < N0 + 1, \(i++\), 
      q[i] = x[i] Sqrt[\((N0 - i)\)/\((N0 + 1 - i)\)]; 
      Do[q[i] = q[i] - x[j]/Sqrt[\((N0 - j)\) \((N0 + 1 - j)\)], {j, 
          i - 1}]]\)], "Input",
  CellLabel->"In[193]:="],

Cell[BoxData[
    \(\(T2 = Simplify[Expand[Sum[q[i]^2, {i, 1, N0}]]]/2;\)\)], "Input",
  CellLabel->"In[194]:="],

Cell[BoxData[
    \(\(T4 = 
        Expand[Simplify[Expand[Sum[q[i]^4, {i, 1, N0}]]]/24];\)\)], "Input",
  CellLabel->"In[195]:="],

Cell[BoxData[
    \(\(For[i = 1; T4b = T4, i < N0, \(i++\), T4c = T4b; 
        Do[T4c = Limit[T4c, x[j] \[Rule] 0], {j, i - 1}]; 
        Do[T4c = Limit[T4c, x[j] \[Rule] 0], {j, i + 1, N0 - 1}]; 
        d4[i] = Limit[T4c, x[i] \[Rule] 1]; 
        T4b = T4b - d4[i] x[i]^4];\)\)], "Input",
  CellLabel->"In[196]:="],

Cell[BoxData[
    \(\(For[i = 1, 
        i < N0 - 1, \(i++\), \(For[j = i + 1, j < N0, \(j++\), T4c = T4b; \ 
            Do[T4c = Limit[T4c, x[k] \[Rule] 0], {k, i - 1}]; 
            Do[T4c = Limit[T4c, x[k] \[Rule] 0], {k, i + 1, j - 1}]; \ 
            Do[T4c = Limit[T4c, x[k] \[Rule] 0], {k, j + 1, N0}]; \ 
            t[i, j] = Expand[T4c]; T4b = T4b - t[i, j]; \ 
            t[i, j] = Expand[t[i, j]/\((x[i]\ x[j])\)]; 
            d31[i, j] = 
              Simplify[
                Limit[Limit[t[i, j], x[j] \[Rule] 0], x[i] \[Rule] 1]]; 
            d13[i, j] = 
              Simplify[
                Limit[Limit[t[i, j], x[j] \[Rule] 1], x[i] \[Rule] 0]]; \ 
            d22[i, j] = 
              Simplify[
                Limit[Limit[t[i, j], x[j] \[Rule] 1], x[i] \[Rule] 1] - 
                  d31[i, j] - d13[i, j]]\ ];\)];\)\)], "Input",
  CellLabel->"In[197]:="],

Cell[BoxData[
    \(\(For[i = 1, 
        i < N0 - 2, \(i++\), \(For[j = i + 1, 
            j < N0 - 1, \(j++\), \(For[j2 = j + 1, j2 < N0, \(j2++\), 
                T4c = T4b; \ 
                Do[T4c = Limit[T4c, x[k] \[Rule] 0], {k, i - 1}]; 
                Do[T4c = Limit[T4c, x[k] \[Rule] 0], {k, i + 1, j - 1}]; \ 
                Do[T4c = Limit[T4c, x[k] \[Rule] 0], {k, j + 1, j2 - 1}]; \ 
                Do[T4c = Limit[T4c, x[k] \[Rule] 0], {k, j2 + 1, N0}]; \ 
                t[i, j, j2] = Expand[T4c]; T4b = T4b - t[i, j, j2]; \ 
                t[i, j, j2] = Expand[t[i, j, j2]/\((x[i]\ x[j]\ x[j2])\)]; 
                d211[i, j, j2] = 
                  Simplify[
                    Limit[Limit[t[i, j, j2], x[j] \[Rule] 0], 
                        x[j2] \[Rule] 0]/x[i]]; 
                d121[i, j, j2] = 
                  Simplify[
                    Limit[Limit[t[i, j, j2], x[i] \[Rule] 0], 
                        x[j2] \[Rule] 0]/x[j]]; 
                d112[i, j, j2] = 
                  Simplify[
                    Limit[Limit[t[i, j, j2], x[j] \[Rule] 0], x[i] \[Rule] 0]/
                      x[j2]];\ \ ];\)\ ];\)\ ];\)\)], "Input",
  CellLabel->"In[198]:="],

Cell[BoxData[
    \(\(a1 = 
        T2 \((\(-1\) - w \( 3 \((N0 - 1)\)\)\/\(16  N0\))\) + 
          T4 \((w/4)\);\)\)], "Input",
  CellLabel->"In[199]:="],

Cell[BoxData[
    \(\(a2 = \(-T2\);\)\)], "Input",
  CellLabel->"In[200]:="],

Cell[BoxData[
    \(Clear[i]; 
    RD2 = Collect[\(w\^2\) 
          Simplify[
            Limit[\(w\^\(-2\)\) 
                Simplify[
                  Collect[\ 
                    w \((\ T2 - \((N0 - 1)\)/2)\)\  - \((w/2)\)\ Sum[
                          D[a1, {x[i], 2}] + D[a1, x[i]]^2, {i, 1, N0}], w]], 
              w \[Rule] 0]], w];\)], "Input",
  CellLabel->"In[204]:="],

Cell[BoxData[
    \(\(For[i = 1; RD4 = 0, i < N0, \(i++\), 
        If[d4[i] \[NotEqual] 0, 
          RD4 = RD4 + 
              d4[i] Simplify[\((D[Exp[a2], {x[i], 4}]/
                      Exp[a2])\)]]\ ];\)\)], "Input",
  CellLabel->"In[205]:="],

Cell[BoxData[
    \(\(For[i = 1; RD123 = 0, 
        i < N0 - 1, \(i++\), \(For[j = i + 1, j < N0, \(j++\), \ 
            If[d31[i, j] \[NotEqual] 0, 
              RD123 = RD123 + 
                  d31[i, j] 
                    Simplify[\((D[D[Exp[a2], {x[i], 3}], {x[j], 1}]/
                          Exp[a2])\)]]; 
            If[d22[i, j] \[NotEqual] 0, 
              RD123 = RD123 + 
                  d22[i, j] 
                    Simplify[\((D[D[Exp[a2], {x[i], 2}], {x[j], 2}]/
                          Exp[a2])\)]]; 
            If[d13[i, j] \[NotEqual] 0, 
              RD123 = RD123 + 
                  d13[i, j] 
                    Simplify[\((D[D[Exp[a2], {x[i], 1}], {x[j], 3}]/
                          Exp[a2])\)]];\ ];\)];\)\)], "Input",
  CellLabel->"In[206]:="],

Cell[BoxData[
    \(\(For[i = 1; RD211 = 0, 
        i < N0 - 2, \(i++\), \(For[j = i + 1, 
            j < N0 - 1, \(j++\), \(For[j2 = j + 1, j2 < N0, \(j2++\), \ 
                If[d211[i, j, j2] \[NotEqual] 0, 
                  RD211 = 
                    RD211 + 
                      d211[i, j, j2] 
                        Simplify[\((D[
                                D[D[Exp[a2], {x[i], 2}], {x[j], 1}], {x[j2], 
                                  1}]/Exp[a2])\)]]; \ 
                If[d121[i, j, j2] \[NotEqual] 0, 
                  RD211 = 
                    RD211 + 
                      d121[i, j, j2] 
                        Simplify[\((D[
                                D[D[Exp[a2], {x[i], 1}], {x[j], 2}], {x[j2], 
                                  1}]/Exp[a2])\)]]; 
                If[d112[i, j, j2] \[NotEqual] 0, 
                  RD211 = 
                    RD211 + 
                      d112[i, j, j2] 
                        Simplify[\((D[
                                D[D[Exp[a2], {x[i], 1}], {x[j], 1}], {x[j2], 
                                  2}]/Exp[a2])\)]];\ ];\)];\)];\)\)], "Input",\

  CellLabel->"In[207]:="],

Cell[CellGroupData[{

Cell[BoxData[
    \({N0, 
      Collect[Simplify[\(w\^2\) \((N0 - 1)\)\^2\/\(32  N0\) + 
            RD2 - \(w\^2\) \((RD4 + RD123 + RD211)\)], w]}\)], "Input",
  CellLabel->"In[208]:="],

Cell[BoxData[
    \({8, 0}\)], "Output",
  CellLabel->"Out[208]="]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Case N = 9", "Section"],

Cell[BoxData[
    \(N0 = 9; Clear[q, t, d4, d13, d22, d31, d211, d121, d112]; 
    Clear[t];\)], "Input",
  CellLabel->"In[266]:="],

Cell[BoxData[
    \(For[i = 1, i < N0 + 1, \(i++\), 
      q[i] = x[i] Sqrt[\((N0 - i)\)/\((N0 + 1 - i)\)]; 
      Do[q[i] = q[i] - x[j]/Sqrt[\((N0 - j)\) \((N0 + 1 - j)\)], {j, 
          i - 1}]]\)], "Input",
  CellLabel->"In[267]:="],

Cell[BoxData[
    \(\(T2 = Simplify[Expand[Sum[q[i]^2, {i, 1, N0}]]]/2;\)\)], "Input",
  CellLabel->"In[268]:="],

Cell[BoxData[
    \(\(T4 = 
        Expand[Simplify[Expand[Sum[q[i]^4, {i, 1, N0}]]]/24];\)\)], "Input",
  CellLabel->"In[269]:="],

Cell[BoxData[
    \(\(For[i = 1; T4b = T4, i < N0, \(i++\), T4c = T4b; 
        Do[T4c = T4c /. x[j] \[Rule] 0, {j, i - 1}]; 
        Do[T4c = T4c\  /. x[j] \[Rule] 0, {j, i + 1, N0 - 1}]; 
        d4[i] = T4c\  /. x[i] \[Rule] 1; 
        T4b = T4b - d4[i] x[i]^4];\)\)], "Input",
  CellLabel->"In[270]:="],

Cell[BoxData[
    \(\(For[i = 1, 
        i < N0 - 1, \(i++\), \(For[j = i + 1, j < N0, \(j++\), T4c = T4b; \ 
            Do[T4c = T4c\  /. x[k] \[Rule] 0, {k, i - 1}]; 
            Do[T4c = T4c /. x[k] \[Rule] 0, {k, i + 1, j - 1}]; \ 
            Do[T4c = T4c /. x[k] \[Rule] 0, {k, j + 1, N0}]; \ 
            t[i, j] = Expand[T4c]; T4b = T4b - t[i, j]; \ 
            t[i, j] = Expand[t[i, j]/\((x[i]\ x[j])\)]; 
            d31[i, j] = 
              Simplify[t[i, j] /. x[j] \[Rule] 0] /. x[i] \[Rule] 1; 
            d13[i, j] = 
              Simplify[t[i, j] /. x[j] \[Rule] 1] /. x[i] \[Rule] 0; \ 
            d22[i, j] = 
              Simplify[
                Limit[Limit[t[i, j], x[j] \[Rule] 1], x[i] \[Rule] 1] - 
                  d31[i, j] - d13[i, j]]\ ];\)];\)\)], "Input",
  CellLabel->"In[271]:="],

Cell[BoxData[
    \(\(For[i = 1, 
        i < N0 - 2, \(i++\), \(For[j = i + 1, 
            j < N0 - 1, \(j++\), \(For[j2 = j + 1, j2 < N0, \(j2++\), 
                T4c = T4b; \ Do[T4c = T4c /. x[k] \[Rule] 0, {k, i - 1}]; 
                Do[T4c = T4c /. x[k] \[Rule] 0, {k, i + 1, j - 1}]; \ 
                Do[T4c = T4c /. x[k] \[Rule] 0, {k, j + 1, j2 - 1}]; \ 
                Do[T4c = T4c /. x[k] \[Rule] 0, {k, j2 + 1, N0}]; \ 
                t[i, j, j2] = Expand[T4c]; T4b = T4b - t[i, j, j2]; \ 
                t[i, j, j2] = Expand[t[i, j, j2]/\((x[i]\ x[j]\ x[j2])\)]; 
                d211[i, j, j2] = 
                  Simplify[
                    Limit[Limit[t[i, j, j2], x[j] \[Rule] 0], 
                        x[j2] \[Rule] 0]/x[i]]; 
                d121[i, j, j2] = 
                  Simplify[
                    Limit[Limit[t[i, j, j2], x[i] \[Rule] 0], 
                        x[j2] \[Rule] 0]/x[j]]; 
                d112[i, j, j2] = 
                  Simplify[
                    Limit[Limit[t[i, j, j2], x[j] \[Rule] 0], x[i] \[Rule] 0]/
                      x[j2]];\ \ ];\)\ ];\)\ ];\)\)], "Input",
  CellLabel->"In[272]:="],

Cell[BoxData[
    \(\(a1 = 
        T2 \((\(-1\) - w \( 3 \((N0 - 1)\)\)\/\(16  N0\))\) + 
          T4 \((w/4)\);\)\)], "Input",
  CellLabel->"In[274]:="],

Cell[BoxData[
    \(\(a2 = \(-T2\);\)\)], "Input",
  CellLabel->"In[275]:="],

Cell[CellGroupData[{

Cell[BoxData[
    \(Clear[i]; 
    Timing[\(RD2 = 
          Collect[\(w\^2\) 
              Expand[Simplify[\(w\^\(-2\)\) 
                      Collect[\ 
                        w \((\ T2 - \((N0 - 1)\)/2)\)\  - \((w/2)\)\ Sum[
                              Expand[
                                Simplify[
                                  D[a1, {x[i], 2}] + D[a1, x[i]]^2]], {i, 1, 
                                N0}], w], TimeConstraint \[Rule] 3600\ ]\  /. 
                  w \[Rule] 0], w];\)]\)], "Input",
  CellLabel->"In[276]:="],

Cell[BoxData[
    \({1.530999999999949`\ Second, Null}\)], "Output",
  CellLabel->"Out[276]="]
}, Open  ]],

Cell[BoxData[
    \(Note : 
      Summation\ index\ should\ range\ from\ 1\ to\ N0 - 1\)], "InputOnly"],

Cell[BoxData[
    \(\(For[i = 1; RD4 = 0, i < N0, \(i++\), 
        If[d4[i] \[NotEqual] 0, 
          RD4 = RD4 + 
              d4[i] Simplify[\((D[Exp[a2], {x[i], 4}]/
                      Exp[a2])\)]]\ ];\)\)], "Input",
  CellLabel->"In[277]:="],

Cell[BoxData[
    \(\(For[i = 1; RD123 = 0, 
        i < N0 - 1, \(i++\), \(For[j = i + 1, j < N0, \(j++\), \ 
            If[d31[i, j] \[NotEqual] 0, 
              RD123 = RD123 + 
                  d31[i, j] 
                    Simplify[\((D[D[Exp[a2], {x[i], 3}], {x[j], 1}]/
                          Exp[a2])\)]]; 
            If[d22[i, j] \[NotEqual] 0, 
              RD123 = RD123 + 
                  d22[i, j] 
                    Simplify[\((D[D[Exp[a2], {x[i], 2}], {x[j], 2}]/
                          Exp[a2])\)]]; 
            If[d13[i, j] \[NotEqual] 0, 
              RD123 = RD123 + 
                  d13[i, j] 
                    Simplify[\((D[D[Exp[a2], {x[i], 1}], {x[j], 3}]/
                          Exp[a2])\)]];\ ];\)];\)\)], "Input",
  CellLabel->"In[278]:="],

Cell[BoxData[
    \(\(For[i = 1; RD211 = 0, 
        i < N0 - 2, \(i++\), \(For[j = i + 1, 
            j < N0 - 1, \(j++\), \(For[j2 = j + 1, j2 < N0, \(j2++\), \ 
                If[d211[i, j, j2] \[NotEqual] 0, 
                  RD211 = 
                    RD211 + 
                      d211[i, j, j2] 
                        Simplify[\((D[
                                D[D[Exp[a2], {x[i], 2}], {x[j], 1}], {x[j2], 
                                  1}]/Exp[a2])\)]]; \ 
                If[d121[i, j, j2] \[NotEqual] 0, 
                  RD211 = 
                    RD211 + 
                      d121[i, j, j2] 
                        Simplify[\((D[
                                D[D[Exp[a2], {x[i], 1}], {x[j], 2}], {x[j2], 
                                  1}]/Exp[a2])\)]]; 
                If[d112[i, j, j2] \[NotEqual] 0, 
                  RD211 = 
                    RD211 + 
                      d112[i, j, j2] 
                        Simplify[\((D[
                                D[D[Exp[a2], {x[i], 1}], {x[j], 1}], {x[j2], 
                                  2}]/Exp[a2])\)]];\ ];\)];\)];\)\)], "Input",\

  CellLabel->"In[279]:="],

Cell[CellGroupData[{

Cell[BoxData[
    \({N0, 
      Simplify[Collect[
          Simplify[\(w\^2\) \((N0 - 1)\)\^2\/\(32  N0\) + 
              RD2 - \(w\^2\) \((RD4 + RD123 + RD211)\)], w]]}\)], "Input",
  CellLabel->"In[280]:="],

Cell[BoxData[
    \({9, 0}\)], "Output",
  CellLabel->"Out[280]="]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Case N = 10", "Section"],

Cell[BoxData[
    \(N0 = 10; Clear[q, t, d4, d13, d22, d31, d211, d121, d112]; 
    Clear[t];\)], "Input",
  CellLabel->"In[281]:="],

Cell[BoxData[
    \(For[i = 1, i < N0 + 1, \(i++\), 
      q[i] = x[i] Sqrt[\((N0 - i)\)/\((N0 + 1 - i)\)]; 
      Do[q[i] = q[i] - x[j]/Sqrt[\((N0 - j)\) \((N0 + 1 - j)\)], {j, 
          i - 1}]]\)], "Input",
  CellLabel->"In[282]:="],

Cell[BoxData[
    \(\(T2 = Simplify[Expand[Sum[q[i]^2, {i, 1, N0}]]]/2;\)\)], "Input",
  CellLabel->"In[283]:="],

Cell[BoxData[
    \(\(T4 = 
        Expand[Simplify[Expand[Sum[q[i]^4, {i, 1, N0}]]]/24];\)\)], "Input",
  CellLabel->"In[284]:="],

Cell[BoxData[
    \(\(For[i = 1; T4b = T4, i < N0, \(i++\), T4c = T4b; 
        Do[T4c = T4c /. x[j] \[Rule] 0, {j, i - 1}]; 
        Do[T4c = T4c\  /. x[j] \[Rule] 0, {j, i + 1, N0 - 1}]; 
        d4[i] = T4c\  /. x[i] \[Rule] 1; 
        T4b = T4b - d4[i] x[i]^4];\)\)], "Input",
  CellLabel->"In[285]:="],

Cell[BoxData[
    \(\(For[i = 1, 
        i < N0 - 1, \(i++\), \(For[j = i + 1, j < N0, \(j++\), T4c = T4b; \ 
            Do[T4c = T4c\  /. x[k] \[Rule] 0, {k, i - 1}]; 
            Do[T4c = T4c /. x[k] \[Rule] 0, {k, i + 1, j - 1}]; \ 
            Do[T4c = T4c /. x[k] \[Rule] 0, {k, j + 1, N0}]; \ 
            t[i, j] = Expand[T4c]; T4b = T4b - t[i, j]; \ 
            t[i, j] = Expand[t[i, j]/\((x[i]\ x[j])\)]; 
            d31[i, j] = 
              Simplify[t[i, j] /. x[j] \[Rule] 0] /. x[i] \[Rule] 1; 
            d13[i, j] = 
              Simplify[t[i, j] /. x[j] \[Rule] 1] /. x[i] \[Rule] 0; \ 
            d22[i, j] = 
              Simplify[
                Limit[Limit[t[i, j], x[j] \[Rule] 1], x[i] \[Rule] 1] - 
                  d31[i, j] - d13[i, j]]\ ];\)];\)\)], "Input",
  CellLabel->"In[286]:="],

Cell[BoxData[
    \(\(For[i = 1, 
        i < N0 - 2, \(i++\), \(For[j = i + 1, 
            j < N0 - 1, \(j++\), \(For[j2 = j + 1, j2 < N0, \(j2++\), 
                T4c = T4b; \ Do[T4c = T4c /. x[k] \[Rule] 0, {k, i - 1}]; 
                Do[T4c = T4c /. x[k] \[Rule] 0, {k, i + 1, j - 1}]; \ 
                Do[T4c = T4c /. x[k] \[Rule] 0, {k, j + 1, j2 - 1}]; \ 
                Do[T4c = T4c /. x[k] \[Rule] 0, {k, j2 + 1, N0}]; \ 
                t[i, j, j2] = Expand[T4c]; T4b = T4b - t[i, j, j2]; \ 
                t[i, j, j2] = Expand[t[i, j, j2]/\((x[i]\ x[j]\ x[j2])\)]; 
                d211[i, j, j2] = 
                  Simplify[
                    Limit[Limit[t[i, j, j2], x[j] \[Rule] 0], 
                        x[j2] \[Rule] 0]/x[i]]; 
                d121[i, j, j2] = 
                  Simplify[
                    Limit[Limit[t[i, j, j2], x[i] \[Rule] 0], 
                        x[j2] \[Rule] 0]/x[j]]; 
                d112[i, j, j2] = 
                  Simplify[
                    Limit[Limit[t[i, j, j2], x[j] \[Rule] 0], x[i] \[Rule] 0]/
                      x[j2]];\ \ ];\)\ ];\)\ ];\)\)], "Input",
  CellLabel->"In[287]:="],

Cell[BoxData[
    \(\(a1 = 
        T2 \((\(-1\) - w \( 3 \((N0 - 1)\)\)\/\(16  N0\))\) + 
          T4 \((w/4)\);\)\)], "Input",
  CellLabel->"In[288]:="],

Cell[BoxData[
    \(\(a2 = \(-T2\);\)\)], "Input",
  CellLabel->"In[289]:="],

Cell[CellGroupData[{

Cell[BoxData[
    \(Clear[i]; 
    Timing[For[\(i = 1;\), 
        i < N0, \(i++\), \(da1i1[i] = Expand[D[a1, x[i]]];\)]]\)], "Input",
  CellLabel->"In[299]:="],

Cell[BoxData[
    \({0.14099999999962165`\ Second, Null}\)], "Output",
  CellLabel->"Out[299]="]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    \(Clear[i]; 
    Timing[For[\(i = 1;\), 
        i < N0, \(i++\), \(da1i2[i] = 
            Expand[D[da1i1[i], x[i]]];\)]]\)], "Input",
  CellLabel->"In[301]:="],

Cell[BoxData[
    \({0.06199999999989814`\ Second, Null}\)], "Output",
  CellLabel->"Out[301]="]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    \(Clear[i]; 
    Timing[For[\(i = 1;\), 
        i < N0, \(i++\), \(da1i1sq[i] = Expand[da1i1[i]^2];\)]]\)], "Input",
  CellLabel->"In[303]:="],

Cell[BoxData[
    \({2.`\ Second, Null}\)], "Output",
  CellLabel->"Out[303]="]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    \(Timing[apu = 0; 
      Do[apu = apu + da1i2[i] + da1i1sq[i], {i, N0 - 1}];]\)], "Input",
  CellLabel->"In[307]:="],

Cell[BoxData[
    \({0.31300000000010186`\ Second, Null}\)], "Output",
  CellLabel->"Out[307]="]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    \(Clear[i]; 
    Timing[\(RD2 = 
          Collect[\(w\^2\) 
              Expand[Simplify[\(w\^\(-2\)\) 
                      Collect[
                        Expand[\ 
                          w \((\ T2 - \((N0 - 1)\)/2)\)\  - \((w/2)\)\ apu], 
                        w], TimeConstraint \[Rule] 3600\ ]\  /. w \[Rule] 0], 
            w];\)]\)], "Input",
  CellLabel->"In[308]:="],

Cell[BoxData[
    \({4.4210000000002765`\ Second, Null}\)], "Output",
  CellLabel->"Out[308]="]
}, Open  ]],

Cell[BoxData[
    \(\(For[i = 1; RD4 = 0, i < N0, \(i++\), 
        If[d4[i] \[NotEqual] 0, 
          RD4 = RD4 + 
              d4[i] Simplify[\((D[Exp[a2], {x[i], 4}]/
                      Exp[a2])\)]]\ ];\)\)], "Input",
  CellLabel->"In[309]:="],

Cell[BoxData[
    \(\(For[i = 1; RD123 = 0, 
        i < N0 - 1, \(i++\), \(For[j = i + 1, j < N0, \(j++\), \ 
            If[d31[i, j] \[NotEqual] 0, 
              RD123 = RD123 + 
                  d31[i, j] 
                    Simplify[\((D[D[Exp[a2], {x[i], 3}], {x[j], 1}]/
                          Exp[a2])\)]]; 
            If[d22[i, j] \[NotEqual] 0, 
              RD123 = RD123 + 
                  d22[i, j] 
                    Simplify[\((D[D[Exp[a2], {x[i], 2}], {x[j], 2}]/
                          Exp[a2])\)]]; 
            If[d13[i, j] \[NotEqual] 0, 
              RD123 = RD123 + 
                  d13[i, j] 
                    Simplify[\((D[D[Exp[a2], {x[i], 1}], {x[j], 3}]/
                          Exp[a2])\)]];\ ];\)];\)\)], "Input",
  CellLabel->"In[310]:="],

Cell[BoxData[
    \(\(For[i = 1; RD211 = 0, 
        i < N0 - 2, \(i++\), \(For[j = i + 1, 
            j < N0 - 1, \(j++\), \(For[j2 = j + 1, j2 < N0, \(j2++\), \ 
                If[d211[i, j, j2] \[NotEqual] 0, 
                  RD211 = 
                    RD211 + 
                      d211[i, j, j2] 
                        Simplify[\((D[
                                D[D[Exp[a2], {x[i], 2}], {x[j], 1}], {x[j2], 
                                  1}]/Exp[a2])\)]]; \ 
                If[d121[i, j, j2] \[NotEqual] 0, 
                  RD211 = 
                    RD211 + 
                      d121[i, j, j2] 
                        Simplify[\((D[
                                D[D[Exp[a2], {x[i], 1}], {x[j], 2}], {x[j2], 
                                  1}]/Exp[a2])\)]]; 
                If[d112[i, j, j2] \[NotEqual] 0, 
                  RD211 = 
                    RD211 + 
                      d112[i, j, j2] 
                        Simplify[\((D[
                                D[D[Exp[a2], {x[i], 1}], {x[j], 1}], {x[j2], 
                                  2}]/Exp[a2])\)]];\ ];\)];\)];\)\)], "Input",\

  CellLabel->"In[311]:="],

Cell[CellGroupData[{

Cell[BoxData[
    \({N0, 
      Simplify[Collect[
          Simplify[\(w\^2\) \((N0 - 1)\)\^2\/\(32  N0\) + 
              RD2 - \(w\^2\) \((RD4 + RD123 + RD211)\)], w]]}\)], "Input",
  CellLabel->"In[312]:="],

Cell[BoxData[
    \({10, 0}\)], "Output",
  CellLabel->"Out[312]="]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Case N = 11", "Section"],

Cell[BoxData[
    \(N0 = 11; Clear[q, t, d4, d13, d22, d31, d211, d121, d112]; 
    Clear[t];\)], "Input",
  CellLabel->"In[313]:="],

Cell[BoxData[
    \(For[i = 1, i < N0 + 1, \(i++\), 
      q[i] = x[i] Sqrt[\((N0 - i)\)/\((N0 + 1 - i)\)]; 
      Do[q[i] = q[i] - x[j]/Sqrt[\((N0 - j)\) \((N0 + 1 - j)\)], {j, 
          i - 1}]]\)], "Input",
  CellLabel->"In[314]:="],

Cell[BoxData[
    \(\(T2 = Simplify[Expand[Sum[q[i]^2, {i, 1, N0}]]]/2;\)\)], "Input",
  CellLabel->"In[315]:="],

Cell[BoxData[
    \(\(T4 = 
        Expand[Simplify[Expand[Sum[q[i]^4, {i, 1, N0}]]]/24];\)\)], "Input",
  CellLabel->"In[316]:="],

Cell[BoxData[
    \(\(For[i = 1; T4b = T4, i < N0, \(i++\), T4c = T4b; 
        Do[T4c = T4c /. x[j] \[Rule] 0, {j, i - 1}]; 
        Do[T4c = T4c\  /. x[j] \[Rule] 0, {j, i + 1, N0 - 1}]; 
        d4[i] = T4c\  /. x[i] \[Rule] 1; 
        T4b = T4b - d4[i] x[i]^4];\)\)], "Input",
  CellLabel->"In[317]:="],

Cell[BoxData[
    \(\(For[i = 1, 
        i < N0 - 1, \(i++\), \(For[j = i + 1, j < N0, \(j++\), T4c = T4b; \ 
            Do[T4c = T4c\  /. x[k] \[Rule] 0, {k, i - 1}]; 
            Do[T4c = T4c /. x[k] \[Rule] 0, {k, i + 1, j - 1}]; \ 
            Do[T4c = T4c /. x[k] \[Rule] 0, {k, j + 1, N0}]; \ 
            t[i, j] = Expand[T4c]; T4b = T4b - t[i, j]; \ 
            t[i, j] = Expand[t[i, j]/\((x[i]\ x[j])\)]; 
            d31[i, j] = 
              Simplify[t[i, j] /. x[j] \[Rule] 0] /. x[i] \[Rule] 1; 
            d13[i, j] = 
              Simplify[t[i, j] /. x[j] \[Rule] 1] /. x[i] \[Rule] 0; \ 
            d22[i, j] = 
              Simplify[
                Limit[Limit[t[i, j], x[j] \[Rule] 1], x[i] \[Rule] 1] - 
                  d31[i, j] - d13[i, j]]\ ];\)];\)\)], "Input",
  CellLabel->"In[318]:="],

Cell[BoxData[
    \(\(For[i = 1, 
        i < N0 - 2, \(i++\), \(For[j = i + 1, 
            j < N0 - 1, \(j++\), \(For[j2 = j + 1, j2 < N0, \(j2++\), 
                T4c = T4b; \ Do[T4c = T4c /. x[k] \[Rule] 0, {k, i - 1}]; 
                Do[T4c = T4c /. x[k] \[Rule] 0, {k, i + 1, j - 1}]; \ 
                Do[T4c = T4c /. x[k] \[Rule] 0, {k, j + 1, j2 - 1}]; \ 
                Do[T4c = T4c /. x[k] \[Rule] 0, {k, j2 + 1, N0}]; \ 
                t[i, j, j2] = Expand[T4c]; T4b = T4b - t[i, j, j2]; \ 
                t[i, j, j2] = Expand[t[i, j, j2]/\((x[i]\ x[j]\ x[j2])\)]; 
                d211[i, j, j2] = 
                  Simplify[
                    Limit[Limit[t[i, j, j2], x[j] \[Rule] 0], 
                        x[j2] \[Rule] 0]/x[i]]; 
                d121[i, j, j2] = 
                  Simplify[
                    Limit[Limit[t[i, j, j2], x[i] \[Rule] 0], 
                        x[j2] \[Rule] 0]/x[j]]; 
                d112[i, j, j2] = 
                  Simplify[
                    Limit[Limit[t[i, j, j2], x[j] \[Rule] 0], x[i] \[Rule] 0]/
                      x[j2]];\ \ ];\)\ ];\)\ ];\)\)], "Input",
  CellLabel->"In[319]:="],

Cell[BoxData[
    \(\(a1 = 
        T2 \((\(-1\) - w \( 3 \((N0 - 1)\)\)\/\(16  N0\))\) + 
          T4 \((w/4)\);\)\)], "Input",
  CellLabel->"In[320]:="],

Cell[BoxData[
    \(\(a2 = \(-T2\);\)\)], "Input",
  CellLabel->"In[321]:="],

Cell[CellGroupData[{

Cell[BoxData[
    \(Clear[i]; 
    Timing[For[\(i = 1;\), 
        i < N0, \(i++\), \(da1i1[i] = Expand[D[a1, x[i]]];\)]]\)], "Input",
  CellLabel->"In[322]:="],

Cell[BoxData[
    \({0.25`\ Second, Null}\)], "Output",
  CellLabel->"Out[322]="]
}, Open  ]],

Cell[BoxData[
    \(Clear[i]; 
    For[i = 1; apu0 = 0, i < N0, \(i++\), 
      da1i2[i] = Collect[Expand[D[da1i1[i], x[i]]], w]; \ 
      apu0 = apu0 + da1i2[i];]; apu0 = Collect[apu0, w];\)], "Input",
  CellLabel->"In[355]:="],

Cell[BoxData[
    \(Clear[i]; 
    Timing[For[i = 1; apu2 = 0, i < N0, \(i++\), 
        apu = da1i1[i] /. \ w \[Rule] 0; apu3 = Collect[da1i1[i] - apu, w]; 
        apu2 = apu2 + Expand[apu^2 + 2  apu\ apu3];]]; 
    apu2 = Collect[apu2, w];\)], "Input",
  CellLabel->"In[364]:="],

Cell[BoxData[
    \(Clear[i]; 
    RD2 = Collect[
        Simplify[\ 
          w \((\ T2 - \((N0 - 1)\)/2)\)\  - \((w/2)\) \((apu0 + apu2)\)], 
        w];\)], "Input",
  CellLabel->"In[365]:="],

Cell[BoxData[
    \(\(For[i = 1; RD4 = 0, i < N0, \(i++\), 
        If[d4[i] \[NotEqual] 0, 
          RD4 = RD4 + 
              d4[i] Simplify[\((D[Exp[a2], {x[i], 4}]/
                      Exp[a2])\)]]\ ];\)\)], "Input",
  CellLabel->"In[366]:="],

Cell[BoxData[
    \(\(For[i = 1; RD123 = 0, 
        i < N0 - 1, \(i++\), \(For[j = i + 1, j < N0, \(j++\), \ 
            If[d31[i, j] \[NotEqual] 0, 
              RD123 = RD123 + 
                  d31[i, j] 
                    Simplify[\((D[D[Exp[a2], {x[i], 3}], {x[j], 1}]/
                          Exp[a2])\)]]; 
            If[d22[i, j] \[NotEqual] 0, 
              RD123 = RD123 + 
                  d22[i, j] 
                    Simplify[\((D[D[Exp[a2], {x[i], 2}], {x[j], 2}]/
                          Exp[a2])\)]]; 
            If[d13[i, j] \[NotEqual] 0, 
              RD123 = RD123 + 
                  d13[i, j] 
                    Simplify[\((D[D[Exp[a2], {x[i], 1}], {x[j], 3}]/
                          Exp[a2])\)]];\ ];\)];\)\)], "Input",
  CellLabel->"In[367]:="],

Cell[BoxData[
    \(\(For[i = 1; RD211 = 0, 
        i < N0 - 2, \(i++\), \(For[j = i + 1, 
            j < N0 - 1, \(j++\), \(For[j2 = j + 1, j2 < N0, \(j2++\), \ 
                If[d211[i, j, j2] \[NotEqual] 0, 
                  RD211 = 
                    RD211 + 
                      d211[i, j, j2] 
                        Simplify[\((D[
                                D[D[Exp[a2], {x[i], 2}], {x[j], 1}], {x[j2], 
                                  1}]/Exp[a2])\)]]; \ 
                If[d121[i, j, j2] \[NotEqual] 0, 
                  RD211 = 
                    RD211 + 
                      d121[i, j, j2] 
                        Simplify[\((D[
                                D[D[Exp[a2], {x[i], 1}], {x[j], 2}], {x[j2], 
                                  1}]/Exp[a2])\)]]; 
                If[d112[i, j, j2] \[NotEqual] 0, 
                  RD211 = 
                    RD211 + 
                      d112[i, j, j2] 
                        Simplify[\((D[
                                D[D[Exp[a2], {x[i], 1}], {x[j], 1}], {x[j2], 
                                  2}]/Exp[a2])\)]];\ ];\)];\)];\)\)], "Input",\

  CellLabel->"In[368]:="],

Cell[CellGroupData[{

Cell[BoxData[
    \({N0, 
      Simplify[Collect[
          Simplify[\(w\^2\) \((N0 - 1)\)\^2\/\(32  N0\) + 
              RD2 - \(w\^2\) \((RD4 + RD123 + RD211)\)], w]]}\)], "Input",
  CellLabel->"In[369]:="],

Cell[BoxData[
    \({11, 0}\)], "Output",
  CellLabel->"Out[369]="]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Case N = 12", "Section"],

Cell[BoxData[
    \(N0 = 12; Clear[q, t, d4, d13, d22, d31, d211, d121, d112]; 
    Clear[t];\)], "Input",
  CellLabel->"In[370]:="],

Cell[BoxData[
    \(For[i = 1, i < N0 + 1, \(i++\), 
      q[i] = x[i] Sqrt[\((N0 - i)\)/\((N0 + 1 - i)\)]; 
      Do[q[i] = q[i] - x[j]/Sqrt[\((N0 - j)\) \((N0 + 1 - j)\)], {j, 
          i - 1}]]\)], "Input",
  CellLabel->"In[371]:="],

Cell[BoxData[
    \(\(T2 = Simplify[Expand[Sum[q[i]^2, {i, 1, N0}]]]/2;\)\)], "Input",
  CellLabel->"In[372]:="],

Cell[BoxData[
    \(\(T4 = 
        Expand[Simplify[Expand[Sum[q[i]^4, {i, 1, N0}]]]/24];\)\)], "Input",
  CellLabel->"In[373]:="],

Cell[BoxData[
    \(\(For[i = 1; T4b = T4, i < N0, \(i++\), T4c = T4b; 
        Do[T4c = T4c /. x[j] \[Rule] 0, {j, i - 1}]; 
        Do[T4c = T4c\  /. x[j] \[Rule] 0, {j, i + 1, N0 - 1}]; 
        d4[i] = T4c\  /. x[i] \[Rule] 1; 
        T4b = T4b - d4[i] x[i]^4];\)\)], "Input",
  CellLabel->"In[374]:="],

Cell[BoxData[
    \(\(For[i = 1, 
        i < N0 - 1, \(i++\), \(For[j = i + 1, j < N0, \(j++\), T4c = T4b; \ 
            Do[T4c = T4c\  /. x[k] \[Rule] 0, {k, i - 1}]; 
            Do[T4c = T4c /. x[k] \[Rule] 0, {k, i + 1, j - 1}]; \ 
            Do[T4c = T4c /. x[k] \[Rule] 0, {k, j + 1, N0}]; \ 
            t[i, j] = Expand[T4c]; T4b = T4b - t[i, j]; \ 
            t[i, j] = Expand[t[i, j]/\((x[i]\ x[j])\)]; 
            d31[i, j] = 
              Simplify[t[i, j] /. x[j] \[Rule] 0] /. x[i] \[Rule] 1; 
            d13[i, j] = 
              Simplify[t[i, j] /. x[j] \[Rule] 1] /. x[i] \[Rule] 0; \ 
            d22[i, j] = 
              Simplify[
                Limit[Limit[t[i, j], x[j] \[Rule] 1], x[i] \[Rule] 1] - 
                  d31[i, j] - d13[i, j]]\ ];\)];\)\)], "Input",
  CellLabel->"In[375]:="],

Cell[BoxData[
    \(\(For[i = 1, 
        i < N0 - 2, \(i++\), \(For[j = i + 1, 
            j < N0 - 1, \(j++\), \(For[j2 = j + 1, j2 < N0, \(j2++\), 
                T4c = T4b; \ Do[T4c = T4c /. x[k] \[Rule] 0, {k, i - 1}]; 
                Do[T4c = T4c /. x[k] \[Rule] 0, {k, i + 1, j - 1}]; \ 
                Do[T4c = T4c /. x[k] \[Rule] 0, {k, j + 1, j2 - 1}]; \ 
                Do[T4c = T4c /. x[k] \[Rule] 0, {k, j2 + 1, N0}]; \ 
                t[i, j, j2] = Expand[T4c]; T4b = T4b - t[i, j, j2]; \ 
                t[i, j, j2] = Expand[t[i, j, j2]/\((x[i]\ x[j]\ x[j2])\)]; 
                d211[i, j, j2] = 
                  Simplify[
                    Limit[Limit[t[i, j, j2], x[j] \[Rule] 0], 
                        x[j2] \[Rule] 0]/x[i]]; 
                d121[i, j, j2] = 
                  Simplify[
                    Limit[Limit[t[i, j, j2], x[i] \[Rule] 0], 
                        x[j2] \[Rule] 0]/x[j]]; 
                d112[i, j, j2] = 
                  Simplify[
                    Limit[Limit[t[i, j, j2], x[j] \[Rule] 0], x[i] \[Rule] 0]/
                      x[j2]];\ \ ];\)\ ];\)\ ];\)\)], "Input",
  CellLabel->"In[376]:="],

Cell[BoxData[
    \(\(a1 = 
        T2 \((\(-1\) - w \( 3 \((N0 - 1)\)\)\/\(16  N0\))\) + 
          T4 \((w/4)\);\)\)], "Input",
  CellLabel->"In[377]:="],

Cell[BoxData[
    \(\(a2 = \(-T2\);\)\)], "Input",
  CellLabel->"In[378]:="],

Cell[CellGroupData[{

Cell[BoxData[
    \(Clear[i]; 
    Timing[For[\(i = 1;\), 
        i < N0, \(i++\), \(da1i1[i] = Expand[D[a1, x[i]]];\)]]\)], "Input",
  CellLabel->"In[379]:="],

Cell[BoxData[
    \({0.3589999999999236`\ Second, Null}\)], "Output",
  CellLabel->"Out[379]="]
}, Open  ]],

Cell[BoxData[
    \(Clear[i]; 
    For[i = 1; apu0 = 0, i < N0, \(i++\), 
      da1i2[i] = Collect[Expand[D[da1i1[i], x[i]]], w]; \ 
      apu0 = apu0 + da1i2[i];]; apu0 = Collect[apu0, w];\)], "Input",
  CellLabel->"In[380]:="],

Cell[BoxData[
    \(Clear[i]; 
    Timing[For[i = 1; apu2 = 0, i < N0, \(i++\), 
        apu = da1i1[i] /. \ w \[Rule] 0; apu3 = Collect[da1i1[i] - apu, w]; 
        apu2 = apu2 + Expand[apu^2 + 2  apu\ apu3];]]; 
    apu2 = Collect[apu2, w];\)], "Input",
  CellLabel->"In[381]:="],

Cell[BoxData[
    \(Clear[i]; 
    RD2 = Collect[
        Simplify[\ 
          w \((\ T2 - \((N0 - 1)\)/2)\)\  - \((w/2)\) \((apu0 + apu2)\)], 
        w];\)], "Input",
  CellLabel->"In[382]:="],

Cell[BoxData[
    \(\(For[i = 1; RD4 = 0, i < N0, \(i++\), 
        If[d4[i] \[NotEqual] 0, 
          RD4 = RD4 + 
              d4[i] Simplify[\((D[Exp[a2], {x[i], 4}]/
                      Exp[a2])\)]]\ ];\)\)], "Input",
  CellLabel->"In[383]:="],

Cell[BoxData[
    \(\(For[i = 1; RD123 = 0, 
        i < N0 - 1, \(i++\), \(For[j = i + 1, j < N0, \(j++\), \ 
            If[d31[i, j] \[NotEqual] 0, 
              RD123 = RD123 + 
                  d31[i, j] 
                    Simplify[\((D[D[Exp[a2], {x[i], 3}], {x[j], 1}]/
                          Exp[a2])\)]]; 
            If[d22[i, j] \[NotEqual] 0, 
              RD123 = RD123 + 
                  d22[i, j] 
                    Simplify[\((D[D[Exp[a2], {x[i], 2}], {x[j], 2}]/
                          Exp[a2])\)]]; 
            If[d13[i, j] \[NotEqual] 0, 
              RD123 = RD123 + 
                  d13[i, j] 
                    Simplify[\((D[D[Exp[a2], {x[i], 1}], {x[j], 3}]/
                          Exp[a2])\)]];\ ];\)];\)\)], "Input",
  CellLabel->"In[384]:="],

Cell[BoxData[
    \(\(For[i = 1; RD211 = 0, 
        i < N0 - 2, \(i++\), \(For[j = i + 1, 
            j < N0 - 1, \(j++\), \(For[j2 = j + 1, j2 < N0, \(j2++\), \ 
                If[d211[i, j, j2] \[NotEqual] 0, 
                  RD211 = 
                    RD211 + 
                      d211[i, j, j2] 
                        Simplify[\((D[
                                D[D[Exp[a2], {x[i], 2}], {x[j], 1}], {x[j2], 
                                  1}]/Exp[a2])\)]]; \ 
                If[d121[i, j, j2] \[NotEqual] 0, 
                  RD211 = 
                    RD211 + 
                      d121[i, j, j2] 
                        Simplify[\((D[
                                D[D[Exp[a2], {x[i], 1}], {x[j], 2}], {x[j2], 
                                  1}]/Exp[a2])\)]]; 
                If[d112[i, j, j2] \[NotEqual] 0, 
                  RD211 = 
                    RD211 + 
                      d112[i, j, j2] 
                        Simplify[\((D[
                                D[D[Exp[a2], {x[i], 1}], {x[j], 1}], {x[j2], 
                                  2}]/Exp[a2])\)]];\ ];\)];\)];\)\)], "Input",\

  CellLabel->"In[385]:="],

Cell[CellGroupData[{

Cell[BoxData[
    \({N0, 
      Simplify[Collect[
          Simplify[\(w\^2\) \((N0 - 1)\)\^2\/\(32  N0\) + 
              RD2 - \(w\^2\) \((RD4 + RD123 + RD211)\)], w]]}\)], "Input",
  CellLabel->"In[386]:="],

Cell[BoxData[
    \({12, 0}\)], "Output",
  CellLabel->"Out[386]="]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Case N = 13", "Section"],

Cell[BoxData[
    \(N0 = 13; Clear[q, t, d4, d13, d22, d31, d211, d121, d112]; 
    Clear[t];\)], "Input",
  CellLabel->"In[387]:="],

Cell[BoxData[
    \(For[i = 1, i < N0 + 1, \(i++\), 
      q[i] = x[i] Sqrt[\((N0 - i)\)/\((N0 + 1 - i)\)]; 
      Do[q[i] = q[i] - x[j]/Sqrt[\((N0 - j)\) \((N0 + 1 - j)\)], {j, 
          i - 1}]]\)], "Input",
  CellLabel->"In[388]:="],

Cell[BoxData[
    \(\(T2 = Simplify[Expand[Sum[q[i]^2, {i, 1, N0}]]]/2;\)\)], "Input",
  CellLabel->"In[389]:="],

Cell[BoxData[
    \(\(T4 = 
        Expand[Simplify[Expand[Sum[q[i]^4, {i, 1, N0}]]]/24];\)\)], "Input",
  CellLabel->"In[390]:="],

Cell[BoxData[
    \(\(For[i = 1; T4b = T4, i < N0, \(i++\), T4c = T4b; 
        Do[T4c = T4c /. x[j] \[Rule] 0, {j, i - 1}]; 
        Do[T4c = T4c\  /. x[j] \[Rule] 0, {j, i + 1, N0 - 1}]; 
        d4[i] = T4c\  /. x[i] \[Rule] 1; 
        T4b = T4b - d4[i] x[i]^4];\)\)], "Input",
  CellLabel->"In[391]:="],

Cell[BoxData[
    \(\(For[i = 1, 
        i < N0 - 1, \(i++\), \(For[j = i + 1, j < N0, \(j++\), T4c = T4b; \ 
            Do[T4c = T4c\  /. x[k] \[Rule] 0, {k, i - 1}]; 
            Do[T4c = T4c /. x[k] \[Rule] 0, {k, i + 1, j - 1}]; \ 
            Do[T4c = T4c /. x[k] \[Rule] 0, {k, j + 1, N0}]; \ 
            t[i, j] = Expand[T4c]; T4b = T4b - t[i, j]; \ 
            t[i, j] = Expand[t[i, j]/\((x[i]\ x[j])\)]; 
            d31[i, j] = 
              Simplify[t[i, j] /. x[j] \[Rule] 0] /. x[i] \[Rule] 1; 
            d13[i, j] = 
              Simplify[t[i, j] /. x[j] \[Rule] 1] /. x[i] \[Rule] 0; \ 
            d22[i, j] = 
              Simplify[
                Limit[Limit[t[i, j], x[j] \[Rule] 1], x[i] \[Rule] 1] - 
                  d31[i, j] - d13[i, j]]\ ];\)];\)\)], "Input",
  CellLabel->"In[392]:="],

Cell[BoxData[
    \(\(For[i = 1, 
        i < N0 - 2, \(i++\), \(For[j = i + 1, 
            j < N0 - 1, \(j++\), \(For[j2 = j + 1, j2 < N0, \(j2++\), 
                T4c = T4b; \ Do[T4c = T4c /. x[k] \[Rule] 0, {k, i - 1}]; 
                Do[T4c = T4c /. x[k] \[Rule] 0, {k, i + 1, j - 1}]; \ 
                Do[T4c = T4c /. x[k] \[Rule] 0, {k, j + 1, j2 - 1}]; \ 
                Do[T4c = T4c /. x[k] \[Rule] 0, {k, j2 + 1, N0}]; \ 
                t[i, j, j2] = Expand[T4c]; T4b = T4b - t[i, j, j2]; \ 
                t[i, j, j2] = Expand[t[i, j, j2]/\((x[i]\ x[j]\ x[j2])\)]; 
                d211[i, j, j2] = 
                  Simplify[
                    Limit[Limit[t[i, j, j2], x[j] \[Rule] 0], 
                        x[j2] \[Rule] 0]/x[i]]; 
                d121[i, j, j2] = 
                  Simplify[
                    Limit[Limit[t[i, j, j2], x[i] \[Rule] 0], 
                        x[j2] \[Rule] 0]/x[j]]; 
                d112[i, j, j2] = 
                  Simplify[
                    Limit[Limit[t[i, j, j2], x[j] \[Rule] 0], x[i] \[Rule] 0]/
                      x[j2]];\ \ ];\)\ ];\)\ ];\)\)], "Input",
  CellLabel->"In[393]:="],

Cell[BoxData[
    \(\(a1 = 
        T2 \((\(-1\) - w \( 3 \((N0 - 1)\)\)\/\(16  N0\))\) + 
          T4 \((w/4)\);\)\)], "Input",
  CellLabel->"In[394]:="],

Cell[BoxData[
    \(\(a2 = \(-T2\);\)\)], "Input",
  CellLabel->"In[395]:="],

Cell[BoxData[
    \(Clear[i]; 
    For[\(i = 1;\), 
      i < N0, \(i++\), \(da1i1[i] = Expand[D[a1, x[i]]];\)]\)], "Input",
  CellLabel->"In[396]:="],

Cell[BoxData[
    \(Clear[i]; 
    For[i = 1; apu0 = 0, i < N0, \(i++\), 
      da1i2[i] = Collect[Expand[D[da1i1[i], x[i]]], w]; \ 
      apu0 = apu0 + da1i2[i];]; apu0 = Collect[apu0, w];\)], "Input",
  CellLabel->"In[397]:="],

Cell[BoxData[
    \(Clear[i]; 
    For[i = 1; apu2 = 0, i < N0, \(i++\), apu = da1i1[i] /. \ w \[Rule] 0; 
      apu3 = Collect[da1i1[i] - apu, w]; 
      apu2 = apu2 + Expand[apu^2 + 2  apu\ apu3];]; 
    apu2 = Collect[apu2, w];\)], "Input",
  CellLabel->"In[398]:="],

Cell[BoxData[
    \(Clear[i]; 
    RD2 = Collect[
        Simplify[\ 
          w \((\ T2 - \((N0 - 1)\)/2)\)\  - \((w/2)\) 
              Expand[\((apu0 + apu2)\)]], w];\)], "Input",
  CellLabel->"In[399]:="],

Cell[BoxData[
    \(\(For[i = 1; RD4 = 0, i < N0, \(i++\), 
        If[d4[i] \[NotEqual] 0, 
          RD4 = RD4 + 
              d4[i] Simplify[\((D[Exp[a2], {x[i], 4}]/
                      Exp[a2])\)]]\ ];\)\)], "Input",
  CellLabel->"In[400]:="],

Cell[BoxData[
    \(\(For[i = 1; RD123 = 0, 
        i < N0 - 1, \(i++\), \(For[j = i + 1, j < N0, \(j++\), \ 
            If[d31[i, j] \[NotEqual] 0, 
              RD123 = RD123 + 
                  d31[i, j] 
                    Simplify[\((D[D[Exp[a2], {x[i], 3}], {x[j], 1}]/
                          Exp[a2])\)]]; 
            If[d22[i, j] \[NotEqual] 0, 
              RD123 = RD123 + 
                  d22[i, j] 
                    Simplify[\((D[D[Exp[a2], {x[i], 2}], {x[j], 2}]/
                          Exp[a2])\)]]; 
            If[d13[i, j] \[NotEqual] 0, 
              RD123 = RD123 + 
                  d13[i, j] 
                    Simplify[\((D[D[Exp[a2], {x[i], 1}], {x[j], 3}]/
                          Exp[a2])\)]];\ ];\)];\)\)], "Input",
  CellLabel->"In[401]:="],

Cell[BoxData[
    \(\(For[i = 1; RD211 = 0, 
        i < N0 - 2, \(i++\), \(For[j = i + 1, 
            j < N0 - 1, \(j++\), \(For[j2 = j + 1, j2 < N0, \(j2++\), \ 
                If[d211[i, j, j2] \[NotEqual] 0, 
                  RD211 = 
                    RD211 + 
                      d211[i, j, j2] 
                        Simplify[\((D[
                                D[D[Exp[a2], {x[i], 2}], {x[j], 1}], {x[j2], 
                                  1}]/Exp[a2])\)]]; \ 
                If[d121[i, j, j2] \[NotEqual] 0, 
                  RD211 = 
                    RD211 + 
                      d121[i, j, j2] 
                        Simplify[\((D[
                                D[D[Exp[a2], {x[i], 1}], {x[j], 2}], {x[j2], 
                                  1}]/Exp[a2])\)]]; 
                If[d112[i, j, j2] \[NotEqual] 0, 
                  RD211 = 
                    RD211 + 
                      d112[i, j, j2] 
                        Simplify[\((D[
                                D[D[Exp[a2], {x[i], 1}], {x[j], 1}], {x[j2], 
                                  2}]/Exp[a2])\)]];\ ];\)];\)];\)\)], "Input",\

  CellLabel->"In[402]:="],

Cell[CellGroupData[{

Cell[BoxData[
    \({N0, 
      Simplify[Collect[
          Simplify[\(w\^2\) \((N0 - 1)\)\^2\/\(32  N0\) + 
              RD2 - \(w\^2\) \((RD4 + RD123 + RD211)\)], w]]}\)], "Input",
  CellLabel->"In[403]:="],

Cell[BoxData[
    \({13, 0}\)], "Output",
  CellLabel->"Out[403]="]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Case N = 14", "Section"],

Cell[BoxData[
    \(N0 = 14; Clear[q, t, d4, d13, d22, d31, d211, d121, d112]; 
    Clear[t];\)], "Input",
  CellLabel->"In[404]:="],

Cell[BoxData[
    \(For[i = 1, i < N0 + 1, \(i++\), 
      q[i] = x[i] Sqrt[\((N0 - i)\)/\((N0 + 1 - i)\)]; 
      Do[q[i] = q[i] - x[j]/Sqrt[\((N0 - j)\) \((N0 + 1 - j)\)], {j, 
          i - 1}]]\)], "Input",
  CellLabel->"In[405]:="],

Cell[BoxData[
    \(\(T2 = Simplify[Expand[Sum[q[i]^2, {i, 1, N0}]]]/2;\)\)], "Input",
  CellLabel->"In[406]:="],

Cell[BoxData[
    \(\(T4 = 
        Expand[Simplify[Expand[Sum[q[i]^4, {i, 1, N0}]]]/24];\)\)], "Input",
  CellLabel->"In[407]:="],

Cell[BoxData[
    \(\(For[i = 1; T4b = T4, i < N0, \(i++\), T4c = T4b; 
        Do[T4c = T4c /. x[j] \[Rule] 0, {j, i - 1}]; 
        Do[T4c = T4c\  /. x[j] \[Rule] 0, {j, i + 1, N0 - 1}]; 
        d4[i] = T4c\  /. x[i] \[Rule] 1; 
        T4b = T4b - d4[i] x[i]^4];\)\)], "Input",
  CellLabel->"In[408]:="],

Cell[BoxData[
    \(\(For[i = 1, 
        i < N0 - 1, \(i++\), \(For[j = i + 1, j < N0, \(j++\), T4c = T4b; \ 
            Do[T4c = T4c\  /. x[k] \[Rule] 0, {k, i - 1}]; 
            Do[T4c = T4c /. x[k] \[Rule] 0, {k, i + 1, j - 1}]; \ 
            Do[T4c = T4c /. x[k] \[Rule] 0, {k, j + 1, N0}]; \ 
            t[i, j] = Expand[T4c]; T4b = T4b - t[i, j]; \ 
            t[i, j] = Expand[t[i, j]/\((x[i]\ x[j])\)]; 
            d31[i, j] = 
              Simplify[t[i, j] /. x[j] \[Rule] 0] /. x[i] \[Rule] 1; 
            d13[i, j] = 
              Simplify[t[i, j] /. x[j] \[Rule] 1] /. x[i] \[Rule] 0; \ 
            d22[i, j] = 
              Simplify[
                Limit[Limit[t[i, j], x[j] \[Rule] 1], x[i] \[Rule] 1] - 
                  d31[i, j] - d13[i, j]]\ ];\)];\)\)], "Input",
  CellLabel->"In[409]:="],

Cell[BoxData[
    \(\(For[i = 1, 
        i < N0 - 2, \(i++\), \(For[j = i + 1, 
            j < N0 - 1, \(j++\), \(For[j2 = j + 1, j2 < N0, \(j2++\), 
                T4c = T4b; \ Do[T4c = T4c /. x[k] \[Rule] 0, {k, i - 1}]; 
                Do[T4c = T4c /. x[k] \[Rule] 0, {k, i + 1, j - 1}]; \ 
                Do[T4c = T4c /. x[k] \[Rule] 0, {k, j + 1, j2 - 1}]; \ 
                Do[T4c = T4c /. x[k] \[Rule] 0, {k, j2 + 1, N0}]; \ 
                t[i, j, j2] = Expand[T4c]; T4b = T4b - t[i, j, j2]; \ 
                t[i, j, j2] = Expand[t[i, j, j2]/\((x[i]\ x[j]\ x[j2])\)]; 
                d211[i, j, j2] = 
                  Simplify[
                    Limit[Limit[t[i, j, j2], x[j] \[Rule] 0], 
                        x[j2] \[Rule] 0]/x[i]]; 
                d121[i, j, j2] = 
                  Simplify[
                    Limit[Limit[t[i, j, j2], x[i] \[Rule] 0], 
                        x[j2] \[Rule] 0]/x[j]]; 
                d112[i, j, j2] = 
                  Simplify[
                    Limit[Limit[t[i, j, j2], x[j] \[Rule] 0], x[i] \[Rule] 0]/
                      x[j2]];\ \ ];\)\ ];\)\ ];\)\)], "Input",
  CellLabel->"In[410]:="],

Cell[BoxData[
    \(\(a1 = 
        T2 \((\(-1\) - w \( 3 \((N0 - 1)\)\)\/\(16  N0\))\) + 
          T4 \((w/4)\);\)\)], "Input",
  CellLabel->"In[411]:="],

Cell[BoxData[
    \(\(a2 = \(-T2\);\)\)], "Input",
  CellLabel->"In[412]:="],

Cell[BoxData[
    \(Clear[i]; 
    For[\(i = 1;\), 
      i < N0, \(i++\), \(da1i1[i] = Expand[D[a1, x[i]]];\)]\)], "Input",
  CellLabel->"In[413]:="],

Cell[BoxData[
    \(Clear[i]; 
    For[i = 1; apu0 = 0, i < N0, \(i++\), 
      da1i2[i] = Collect[Expand[D[da1i1[i], x[i]]], w]; \ 
      apu0 = apu0 + da1i2[i];]; apu0 = Collect[apu0, w];\)], "Input",
  CellLabel->"In[414]:="],

Cell[BoxData[
    \(Clear[i]; 
    For[i = 1; apu2 = 0, i < N0, \(i++\), apu = da1i1[i] /. \ w \[Rule] 0; 
      apu3 = Collect[da1i1[i] - apu, w]; 
      apu2 = apu2 + Expand[apu^2 + 2  apu\ apu3];]; 
    apu2 = Collect[apu2, w];\)], "Input",
  CellLabel->"In[415]:="],

Cell[BoxData[
    \(Clear[i]; 
    RD2 = Collect[
        Simplify[\ 
          w \((\ T2 - \((N0 - 1)\)/2)\)\  - \((w/2)\) 
              Expand[\((apu0 + apu2)\)]], w];\)], "Input",
  CellLabel->"In[416]:="],

Cell[BoxData[
    \(\(For[i = 1; RD4 = 0, i < N0, \(i++\), 
        If[d4[i] \[NotEqual] 0, 
          RD4 = RD4 + 
              d4[i] Simplify[\((D[Exp[a2], {x[i], 4}]/
                      Exp[a2])\)]]\ ];\)\)], "Input",
  CellLabel->"In[417]:="],

Cell[BoxData[
    \(\(For[i = 1; RD123 = 0, 
        i < N0 - 1, \(i++\), \(For[j = i + 1, j < N0, \(j++\), \ 
            If[d31[i, j] \[NotEqual] 0, 
              RD123 = RD123 + 
                  d31[i, j] 
                    Simplify[\((D[D[Exp[a2], {x[i], 3}], {x[j], 1}]/
                          Exp[a2])\)]]; 
            If[d22[i, j] \[NotEqual] 0, 
              RD123 = RD123 + 
                  d22[i, j] 
                    Simplify[\((D[D[Exp[a2], {x[i], 2}], {x[j], 2}]/
                          Exp[a2])\)]]; 
            If[d13[i, j] \[NotEqual] 0, 
              RD123 = RD123 + 
                  d13[i, j] 
                    Simplify[\((D[D[Exp[a2], {x[i], 1}], {x[j], 3}]/
                          Exp[a2])\)]];\ ];\)];\)\)], "Input",
  CellLabel->"In[418]:="],

Cell[BoxData[
    \(\(For[i = 1; RD211 = 0, 
        i < N0 - 2, \(i++\), \(For[j = i + 1, 
            j < N0 - 1, \(j++\), \(For[j2 = j + 1, j2 < N0, \(j2++\), \ 
                If[d211[i, j, j2] \[NotEqual] 0, 
                  RD211 = 
                    RD211 + 
                      d211[i, j, j2] 
                        Simplify[\((D[
                                D[D[Exp[a2], {x[i], 2}], {x[j], 1}], {x[j2], 
                                  1}]/Exp[a2])\)]]; \ 
                If[d121[i, j, j2] \[NotEqual] 0, 
                  RD211 = 
                    RD211 + 
                      d121[i, j, j2] 
                        Simplify[\((D[
                                D[D[Exp[a2], {x[i], 1}], {x[j], 2}], {x[j2], 
                                  1}]/Exp[a2])\)]]; 
                If[d112[i, j, j2] \[NotEqual] 0, 
                  RD211 = 
                    RD211 + 
                      d112[i, j, j2] 
                        Simplify[\((D[
                                D[D[Exp[a2], {x[i], 1}], {x[j], 1}], {x[j2], 
                                  2}]/Exp[a2])\)]];\ ];\)];\)];\)\)], "Input",\

  CellLabel->"In[419]:="],

Cell[CellGroupData[{

Cell[BoxData[
    \({N0, 
      Simplify[Collect[
          Simplify[\(w\^2\) \((N0 - 1)\)\^2\/\(32  N0\) + 
              RD2 - \(w\^2\) \((RD4 + RD123 + RD211)\)], w]]}\)], "Input",
  CellLabel->"In[420]:="],

Cell[BoxData[
    \({14, 0}\)], "Output",
  CellLabel->"Out[420]="]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Case N = 15", "Section"],

Cell[BoxData[
    \(N0 = 15; Clear[q, t, d4, d13, d22, d31, d211, d121, d112]; 
    Clear[t];\)], "Input",
  CellLabel->"In[421]:="],

Cell[BoxData[
    \(For[i = 1, i < N0 + 1, \(i++\), 
      q[i] = x[i] Sqrt[\((N0 - i)\)/\((N0 + 1 - i)\)]; 
      Do[q[i] = q[i] - x[j]/Sqrt[\((N0 - j)\) \((N0 + 1 - j)\)], {j, 
          i - 1}]]\)], "Input",
  CellLabel->"In[422]:="],

Cell[BoxData[
    \(\(T2 = Simplify[Expand[Sum[q[i]^2, {i, 1, N0}]]]/2;\)\)], "Input",
  CellLabel->"In[423]:="],

Cell[BoxData[
    \(\(T4 = 
        Expand[Simplify[Expand[Sum[q[i]^4, {i, 1, N0}]]]/24];\)\)], "Input",
  CellLabel->"In[424]:="],

Cell[BoxData[
    \(\(For[i = 1; T4b = T4, i < N0, \(i++\), T4c = T4b; 
        Do[T4c = T4c /. x[j] \[Rule] 0, {j, i - 1}]; 
        Do[T4c = T4c\  /. x[j] \[Rule] 0, {j, i + 1, N0 - 1}]; 
        d4[i] = T4c\  /. x[i] \[Rule] 1; 
        T4b = T4b - d4[i] x[i]^4];\)\)], "Input",
  CellLabel->"In[425]:="],

Cell[BoxData[
    \(\(For[i = 1, 
        i < N0 - 1, \(i++\), \(For[j = i + 1, j < N0, \(j++\), T4c = T4b; \ 
            Do[T4c = T4c\  /. x[k] \[Rule] 0, {k, i - 1}]; 
            Do[T4c = T4c /. x[k] \[Rule] 0, {k, i + 1, j - 1}]; \ 
            Do[T4c = T4c /. x[k] \[Rule] 0, {k, j + 1, N0}]; \ 
            t[i, j] = Expand[T4c]; T4b = T4b - t[i, j]; \ 
            t[i, j] = Expand[t[i, j]/\((x[i]\ x[j])\)]; 
            d31[i, j] = 
              Simplify[t[i, j] /. x[j] \[Rule] 0] /. x[i] \[Rule] 1; 
            d13[i, j] = 
              Simplify[t[i, j] /. x[j] \[Rule] 1] /. x[i] \[Rule] 0; \ 
            d22[i, j] = 
              Simplify[
                Limit[Limit[t[i, j], x[j] \[Rule] 1], x[i] \[Rule] 1] - 
                  d31[i, j] - d13[i, j]]\ ];\)];\)\)], "Input",
  CellLabel->"In[426]:="],

Cell[BoxData[
    \(\(For[i = 1, 
        i < N0 - 2, \(i++\), \(For[j = i + 1, 
            j < N0 - 1, \(j++\), \(For[j2 = j + 1, j2 < N0, \(j2++\), 
                T4c = T4b; \ Do[T4c = T4c /. x[k] \[Rule] 0, {k, i - 1}]; 
                Do[T4c = T4c /. x[k] \[Rule] 0, {k, i + 1, j - 1}]; \ 
                Do[T4c = T4c /. x[k] \[Rule] 0, {k, j + 1, j2 - 1}]; \ 
                Do[T4c = T4c /. x[k] \[Rule] 0, {k, j2 + 1, N0}]; \ 
                t[i, j, j2] = Expand[T4c]; T4b = T4b - t[i, j, j2]; \ 
                t[i, j, j2] = Expand[t[i, j, j2]/\((x[i]\ x[j]\ x[j2])\)]; 
                d211[i, j, j2] = 
                  Simplify[
                    Limit[Limit[t[i, j, j2], x[j] \[Rule] 0], 
                        x[j2] \[Rule] 0]/x[i]]; 
                d121[i, j, j2] = 
                  Simplify[
                    Limit[Limit[t[i, j, j2], x[i] \[Rule] 0], 
                        x[j2] \[Rule] 0]/x[j]]; 
                d112[i, j, j2] = 
                  Simplify[
                    Limit[Limit[t[i, j, j2], x[j] \[Rule] 0], x[i] \[Rule] 0]/
                      x[j2]];\ \ ];\)\ ];\)\ ];\)\)], "Input",
  CellLabel->"In[427]:="],

Cell[BoxData[
    \(\(a1 = 
        T2 \((\(-1\) - w \( 3 \((N0 - 1)\)\)\/\(16  N0\))\) + 
          T4 \((w/4)\);\)\)], "Input",
  CellLabel->"In[428]:="],

Cell[BoxData[
    \(\(a2 = \(-T2\);\)\)], "Input",
  CellLabel->"In[429]:="],

Cell[BoxData[
    \(Clear[i]; 
    For[\(i = 1;\), 
      i < N0, \(i++\), \(da1i1[i] = Expand[D[a1, x[i]]];\)]\)], "Input",
  CellLabel->"In[430]:="],

Cell[BoxData[
    \(Clear[i]; 
    For[i = 1; apu0 = 0, i < N0, \(i++\), 
      da1i2[i] = Collect[Expand[D[da1i1[i], x[i]]], w]; \ 
      apu0 = apu0 + da1i2[i];]; apu0 = Collect[apu0, w];\)], "Input",
  CellLabel->"In[431]:="],

Cell[BoxData[
    \(Clear[i]; 
    For[i = 1; apu2 = 0, i < N0, \(i++\), apu = da1i1[i] /. \ w \[Rule] 0; 
      apu3 = Collect[da1i1[i] - apu, w]; 
      apu2 = apu2 + Expand[apu^2 + 2  apu\ apu3];]; 
    apu2 = Collect[apu2, w];\)], "Input",
  CellLabel->"In[432]:="],

Cell[BoxData[
    \(Clear[i]; 
    RD2 = Collect[
        Simplify[\ 
          w \((\ T2 - \((N0 - 1)\)/2)\)\  - \((w/2)\) 
              Expand[\((apu0 + apu2)\)]], w];\)], "Input",
  CellLabel->"In[433]:="],

Cell[BoxData[
    \(\(For[i = 1; RD4 = 0, i < N0, \(i++\), 
        If[d4[i] \[NotEqual] 0, 
          RD4 = RD4 + 
              d4[i] Simplify[\((D[Exp[a2], {x[i], 4}]/
                      Exp[a2])\)]]\ ];\)\)], "Input",
  CellLabel->"In[434]:="],

Cell[BoxData[
    \(\(For[i = 1; RD123 = 0, 
        i < N0 - 1, \(i++\), \(For[j = i + 1, j < N0, \(j++\), \ 
            If[d31[i, j] \[NotEqual] 0, 
              RD123 = RD123 + 
                  d31[i, j] 
                    Simplify[\((D[D[Exp[a2], {x[i], 3}], {x[j], 1}]/
                          Exp[a2])\)]]; 
            If[d22[i, j] \[NotEqual] 0, 
              RD123 = RD123 + 
                  d22[i, j] 
                    Simplify[\((D[D[Exp[a2], {x[i], 2}], {x[j], 2}]/
                          Exp[a2])\)]]; 
            If[d13[i, j] \[NotEqual] 0, 
              RD123 = RD123 + 
                  d13[i, j] 
                    Simplify[\((D[D[Exp[a2], {x[i], 1}], {x[j], 3}]/
                          Exp[a2])\)]];\ ];\)];\)\)], "Input",
  CellLabel->"In[435]:="],

Cell[BoxData[
    \(\(For[i = 1; RD211 = 0, 
        i < N0 - 2, \(i++\), \(For[j = i + 1, 
            j < N0 - 1, \(j++\), \(For[j2 = j + 1, j2 < N0, \(j2++\), \ 
                If[d211[i, j, j2] \[NotEqual] 0, 
                  RD211 = 
                    RD211 + 
                      d211[i, j, j2] 
                        Simplify[\((D[
                                D[D[Exp[a2], {x[i], 2}], {x[j], 1}], {x[j2], 
                                  1}]/Exp[a2])\)]]; \ 
                If[d121[i, j, j2] \[NotEqual] 0, 
                  RD211 = 
                    RD211 + 
                      d121[i, j, j2] 
                        Simplify[\((D[
                                D[D[Exp[a2], {x[i], 1}], {x[j], 2}], {x[j2], 
                                  1}]/Exp[a2])\)]]; 
                If[d112[i, j, j2] \[NotEqual] 0, 
                  RD211 = 
                    RD211 + 
                      d112[i, j, j2] 
                        Simplify[\((D[
                                D[D[Exp[a2], {x[i], 1}], {x[j], 1}], {x[j2], 
                                  2}]/Exp[a2])\)]];\ ];\)];\)];\)\)], "Input",\

  CellLabel->"In[436]:="],

Cell[CellGroupData[{

Cell[BoxData[
    \({N0, 
      Simplify[Collect[
          Simplify[\(w\^2\) \((N0 - 1)\)\^2\/\(32  N0\) + 
              RD2 - \(w\^2\) \((RD4 + RD123 + RD211)\)], w]]}\)], "Input",
  CellLabel->"In[437]:="],

Cell[BoxData[
    \({15, 0}\)], "Output",
  CellLabel->"Out[437]="]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Case N = 16", "Section"],

Cell[BoxData[
    \(N0 = 16; Clear[q, t, d4, d13, d22, d31, d211, d121, d112]; 
    Clear[t];\)], "Input",
  CellLabel->"In[438]:="],

Cell[BoxData[
    \(For[i = 1, i < N0 + 1, \(i++\), 
      q[i] = x[i] Sqrt[\((N0 - i)\)/\((N0 + 1 - i)\)]; 
      Do[q[i] = q[i] - x[j]/Sqrt[\((N0 - j)\) \((N0 + 1 - j)\)], {j, 
          i - 1}]]\)], "Input",
  CellLabel->"In[439]:="],

Cell[BoxData[
    \(\(T2 = Simplify[Expand[Sum[q[i]^2, {i, 1, N0}]]]/2;\)\)], "Input",
  CellLabel->"In[440]:="],

Cell[BoxData[
    \(\(T4 = 
        Expand[Simplify[Expand[Sum[q[i]^4, {i, 1, N0}]]]/24];\)\)], "Input",
  CellLabel->"In[441]:="],

Cell[BoxData[
    \(\(For[i = 1; T4b = T4, i < N0, \(i++\), T4c = T4b; 
        Do[T4c = T4c /. x[j] \[Rule] 0, {j, i - 1}]; 
        Do[T4c = T4c\  /. x[j] \[Rule] 0, {j, i + 1, N0 - 1}]; 
        d4[i] = T4c\  /. x[i] \[Rule] 1; 
        T4b = T4b - d4[i] x[i]^4];\)\)], "Input",
  CellLabel->"In[442]:="],

Cell[BoxData[
    \(\(For[i = 1, 
        i < N0 - 1, \(i++\), \(For[j = i + 1, j < N0, \(j++\), T4c = T4b; \ 
            Do[T4c = T4c\  /. x[k] \[Rule] 0, {k, i - 1}]; 
            Do[T4c = T4c /. x[k] \[Rule] 0, {k, i + 1, j - 1}]; \ 
            Do[T4c = T4c /. x[k] \[Rule] 0, {k, j + 1, N0}]; \ 
            t[i, j] = Expand[T4c]; T4b = T4b - t[i, j]; \ 
            t[i, j] = Expand[t[i, j]/\((x[i]\ x[j])\)]; 
            d31[i, j] = 
              Simplify[t[i, j] /. x[j] \[Rule] 0] /. x[i] \[Rule] 1; 
            d13[i, j] = 
              Simplify[t[i, j] /. x[j] \[Rule] 1] /. x[i] \[Rule] 0; \ 
            d22[i, j] = 
              Simplify[
                Limit[Limit[t[i, j], x[j] \[Rule] 1], x[i] \[Rule] 1] - 
                  d31[i, j] - d13[i, j]]\ ];\)];\)\)], "Input",
  CellLabel->"In[443]:="],

Cell[BoxData[
    \(\(For[i = 1, 
        i < N0 - 2, \(i++\), \(For[j = i + 1, 
            j < N0 - 1, \(j++\), \(For[j2 = j + 1, j2 < N0, \(j2++\), 
                T4c = T4b; \ Do[T4c = T4c /. x[k] \[Rule] 0, {k, i - 1}]; 
                Do[T4c = T4c /. x[k] \[Rule] 0, {k, i + 1, j - 1}]; \ 
                Do[T4c = T4c /. x[k] \[Rule] 0, {k, j + 1, j2 - 1}]; \ 
                Do[T4c = T4c /. x[k] \[Rule] 0, {k, j2 + 1, N0}]; \ 
                t[i, j, j2] = Expand[T4c]; T4b = T4b - t[i, j, j2]; \ 
                t[i, j, j2] = Expand[t[i, j, j2]/\((x[i]\ x[j]\ x[j2])\)]; 
                d211[i, j, j2] = 
                  Simplify[
                    Limit[Limit[t[i, j, j2], x[j] \[Rule] 0], 
                        x[j2] \[Rule] 0]/x[i]]; 
                d121[i, j, j2] = 
                  Simplify[
                    Limit[Limit[t[i, j, j2], x[i] \[Rule] 0], 
                        x[j2] \[Rule] 0]/x[j]]; 
                d112[i, j, j2] = 
                  Simplify[
                    Limit[Limit[t[i, j, j2], x[j] \[Rule] 0], x[i] \[Rule] 0]/
                      x[j2]];\ \ ];\)\ ];\)\ ];\)\)], "Input",
  CellLabel->"In[444]:="],

Cell[BoxData[
    \(\(a1 = 
        T2 \((\(-1\) - w \( 3 \((N0 - 1)\)\)\/\(16  N0\))\) + 
          T4 \((w/4)\);\)\)], "Input",
  CellLabel->"In[445]:="],

Cell[BoxData[
    \(\(a2 = \(-T2\);\)\)], "Input",
  CellLabel->"In[446]:="],

Cell[BoxData[
    \(Clear[i]; 
    For[\(i = 1;\), 
      i < N0, \(i++\), \(da1i1[i] = Expand[D[a1, x[i]]];\)]\)], "Input",
  CellLabel->"In[447]:="],

Cell[BoxData[
    \(Clear[i]; 
    For[i = 1; apu0 = 0, i < N0, \(i++\), 
      da1i2[i] = Collect[Expand[D[da1i1[i], x[i]]], w]; \ 
      apu0 = apu0 + da1i2[i];]; apu0 = Collect[apu0, w];\)], "Input",
  CellLabel->"In[448]:="],

Cell[BoxData[
    \(Clear[i]; 
    For[i = 1; apu2 = 0, i < N0, \(i++\), apu = da1i1[i] /. \ w \[Rule] 0; 
      apu3 = Collect[da1i1[i] - apu, w]; 
      apu2 = apu2 + Expand[apu^2 + 2  apu\ apu3];]; 
    apu2 = Collect[apu2, w];\)], "Input",
  CellLabel->"In[449]:="],

Cell[BoxData[
    \(Clear[i]; 
    RD2 = Collect[
        Simplify[\ 
          w \((\ T2 - \((N0 - 1)\)/2)\)\  - \((w/2)\) 
              Expand[\((apu0 + apu2)\)]], w];\)], "Input",
  CellLabel->"In[450]:="],

Cell[BoxData[
    \(\(For[i = 1; RD4 = 0, i < N0, \(i++\), 
        If[d4[i] \[NotEqual] 0, 
          RD4 = RD4 + 
              d4[i] Simplify[\((D[Exp[a2], {x[i], 4}]/
                      Exp[a2])\)]]\ ];\)\)], "Input",
  CellLabel->"In[451]:="],

Cell[BoxData[
    \(\(For[i = 1; RD123 = 0, 
        i < N0 - 1, \(i++\), \(For[j = i + 1, j < N0, \(j++\), \ 
            If[d31[i, j] \[NotEqual] 0, 
              RD123 = RD123 + 
                  d31[i, j] 
                    Simplify[\((D[D[Exp[a2], {x[i], 3}], {x[j], 1}]/
                          Exp[a2])\)]]; 
            If[d22[i, j] \[NotEqual] 0, 
              RD123 = RD123 + 
                  d22[i, j] 
                    Simplify[\((D[D[Exp[a2], {x[i], 2}], {x[j], 2}]/
                          Exp[a2])\)]]; 
            If[d13[i, j] \[NotEqual] 0, 
              RD123 = RD123 + 
                  d13[i, j] 
                    Simplify[\((D[D[Exp[a2], {x[i], 1}], {x[j], 3}]/
                          Exp[a2])\)]];\ ];\)];\)\)], "Input",
  CellLabel->"In[452]:="],

Cell[BoxData[
    \(\(For[i = 1; RD211 = 0, 
        i < N0 - 2, \(i++\), \(For[j = i + 1, 
            j < N0 - 1, \(j++\), \(For[j2 = j + 1, j2 < N0, \(j2++\), \ 
                If[d211[i, j, j2] \[NotEqual] 0, 
                  RD211 = 
                    RD211 + 
                      d211[i, j, j2] 
                        Simplify[\((D[
                                D[D[Exp[a2], {x[i], 2}], {x[j], 1}], {x[j2], 
                                  1}]/Exp[a2])\)]]; \ 
                If[d121[i, j, j2] \[NotEqual] 0, 
                  RD211 = 
                    RD211 + 
                      d121[i, j, j2] 
                        Simplify[\((D[
                                D[D[Exp[a2], {x[i], 1}], {x[j], 2}], {x[j2], 
                                  1}]/Exp[a2])\)]]; 
                If[d112[i, j, j2] \[NotEqual] 0, 
                  RD211 = 
                    RD211 + 
                      d112[i, j, j2] 
                        Simplify[\((D[
                                D[D[Exp[a2], {x[i], 1}], {x[j], 1}], {x[j2], 
                                  2}]/Exp[a2])\)]];\ ];\)];\)];\)\)], "Input",\

  CellLabel->"In[453]:="],

Cell[CellGroupData[{

Cell[BoxData[
    \({N0, 
      Simplify[Collect[
          Simplify[\(w\^2\) \((N0 - 1)\)\^2\/\(32  N0\) + 
              RD2 - \(w\^2\) \((RD4 + RD123 + RD211)\)], w]]}\)], "Input",
  CellLabel->"In[454]:="],

Cell[BoxData[
    \({16, 0}\)], "Output",
  CellLabel->"Out[454]="]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Case N = 17", "Section"],

Cell[BoxData[
    \(N0 = 17; Clear[q, t, d4, d13, d22, d31, d211, d121, d112]; 
    Clear[t];\)], "Input",
  CellLabel->"In[5]:="],

Cell[BoxData[
    \(For[i = 1, i < N0 + 1, \(i++\), 
      q[i] = x[i] Sqrt[\((N0 - i)\)/\((N0 + 1 - i)\)]; 
      Do[q[i] = q[i] - x[j]/Sqrt[\((N0 - j)\) \((N0 + 1 - j)\)], {j, 
          i - 1}]]\)], "Input",
  CellLabel->"In[6]:="],

Cell[BoxData[
    \(\(T2 = Simplify[Expand[Sum[q[i]^2, {i, 1, N0}]]]/2;\)\)], "Input",
  CellLabel->"In[7]:="],

Cell[BoxData[
    \(\(T4 = 
        Expand[Simplify[Expand[Sum[q[i]^4, {i, 1, N0}]]]/24];\)\)], "Input",
  CellLabel->"In[8]:="],

Cell[BoxData[
    \(\(For[i = 1; T4b = T4, i < N0, \(i++\), T4c = T4b; 
        Do[T4c = T4c /. x[j] \[Rule] 0, {j, i - 1}]; 
        Do[T4c = T4c\  /. x[j] \[Rule] 0, {j, i + 1, N0 - 1}]; 
        d4[i] = T4c\  /. x[i] \[Rule] 1; 
        T4b = T4b - d4[i] x[i]^4];\)\)], "Input",
  CellLabel->"In[9]:="],

Cell[BoxData[
    \(\(For[i = 1, 
        i < N0 - 1, \(i++\), \(For[j = i + 1, j < N0, \(j++\), T4c = T4b; \ 
            Do[T4c = T4c\  /. x[k] \[Rule] 0, {k, i - 1}]; 
            Do[T4c = T4c /. x[k] \[Rule] 0, {k, i + 1, j - 1}]; \ 
            Do[T4c = T4c /. x[k] \[Rule] 0, {k, j + 1, N0}]; \ 
            t[i, j] = Expand[T4c]; T4b = T4b - t[i, j]; \ 
            t[i, j] = Expand[t[i, j]/\((x[i]\ x[j])\)]; 
            d31[i, j] = 
              Simplify[t[i, j] /. x[j] \[Rule] 0] /. x[i] \[Rule] 1; 
            d13[i, j] = 
              Simplify[t[i, j] /. x[j] \[Rule] 1] /. x[i] \[Rule] 0; \ 
            d22[i, j] = 
              Simplify[
                Limit[Limit[t[i, j], x[j] \[Rule] 1], x[i] \[Rule] 1] - 
                  d31[i, j] - d13[i, j]]\ ];\)];\)\)], "Input",
  CellLabel->"In[10]:="],

Cell[BoxData[
    \(\(For[i = 1, 
        i < N0 - 2, \(i++\), \(For[j = i + 1, 
            j < N0 - 1, \(j++\), \(For[j2 = j + 1, j2 < N0, \(j2++\), 
                T4c = T4b; \ Do[T4c = T4c /. x[k] \[Rule] 0, {k, i - 1}]; 
                Do[T4c = T4c /. x[k] \[Rule] 0, {k, i + 1, j - 1}]; \ 
                Do[T4c = T4c /. x[k] \[Rule] 0, {k, j + 1, j2 - 1}]; \ 
                Do[T4c = T4c /. x[k] \[Rule] 0, {k, j2 + 1, N0}]; \ 
                t[i, j, j2] = Expand[T4c]; T4b = T4b - t[i, j, j2]; \ 
                t[i, j, j2] = Expand[t[i, j, j2]/\((x[i]\ x[j]\ x[j2])\)]; 
                d211[i, j, j2] = 
                  Simplify[
                    Limit[Limit[t[i, j, j2], x[j] \[Rule] 0], 
                        x[j2] \[Rule] 0]/x[i]]; 
                d121[i, j, j2] = 
                  Simplify[
                    Limit[Limit[t[i, j, j2], x[i] \[Rule] 0], 
                        x[j2] \[Rule] 0]/x[j]]; 
                d112[i, j, j2] = 
                  Simplify[
                    Limit[Limit[t[i, j, j2], x[j] \[Rule] 0], x[i] \[Rule] 0]/
                      x[j2]];\ \ ];\)\ ];\)\ ];\)\)], "Input",
  CellLabel->"In[11]:="],

Cell[BoxData[
    \(\(a1 = 
        T2 \((\(-1\) - w \( 3 \((N0 - 1)\)\)\/\(16  N0\))\) + 
          T4 \((w/4)\);\)\)], "Input",
  CellLabel->"In[12]:="],

Cell[BoxData[
    \(\(a2 = \(-T2\);\)\)], "Input",
  CellLabel->"In[13]:="],

Cell[BoxData[
    \(Clear[i]; 
    For[\(i = 1;\), 
      i < N0, \(i++\), \(da1i1[i] = Expand[D[a1, x[i]]];\)]\)], "Input",
  CellLabel->"In[14]:="],

Cell[BoxData[
    \(Clear[i]; 
    For[i = 1; apu0 = 0, i < N0, \(i++\), 
      da1i2[i] = Collect[Expand[D[da1i1[i], x[i]]], w]; \ 
      apu0 = apu0 + da1i2[i];]; apu0 = Collect[apu0, w];\)], "Input",
  CellLabel->"In[15]:="],

Cell[BoxData[
    \(Clear[i]; 
    For[i = 1; apu2 = 0, i < N0, \(i++\), apu = da1i1[i] /. \ w \[Rule] 0; 
      apu3 = Collect[da1i1[i] - apu, w]; 
      apu2 = apu2 + Expand[apu^2 + 2  apu\ apu3];]; 
    apu2 = Collect[apu2, w];\)], "Input",
  CellLabel->"In[16]:="],

Cell[BoxData[
    \(Clear[i]; 
    RD2 = Collect[
        Simplify[\ 
          w \((\ T2 - \((N0 - 1)\)/2)\)\  - \((w/2)\) 
              Expand[\((apu0 + apu2)\)]], w];\)], "Input",
  CellLabel->"In[17]:="],

Cell[BoxData[
    \(\(For[i = 1; RD4 = 0, i < N0, \(i++\), 
        If[d4[i] \[NotEqual] 0, 
          RD4 = RD4 + 
              d4[i] Simplify[\((D[Exp[a2], {x[i], 4}]/
                      Exp[a2])\)]]\ ];\)\)], "Input",
  CellLabel->"In[18]:="],

Cell[BoxData[
    \(\(For[i = 1; RD123 = 0, 
        i < N0 - 1, \(i++\), \(For[j = i + 1, j < N0, \(j++\), \ 
            If[d31[i, j] \[NotEqual] 0, 
              RD123 = RD123 + 
                  d31[i, j] 
                    Simplify[\((D[D[Exp[a2], {x[i], 3}], {x[j], 1}]/
                          Exp[a2])\)]]; 
            If[d22[i, j] \[NotEqual] 0, 
              RD123 = RD123 + 
                  d22[i, j] 
                    Simplify[\((D[D[Exp[a2], {x[i], 2}], {x[j], 2}]/
                          Exp[a2])\)]]; 
            If[d13[i, j] \[NotEqual] 0, 
              RD123 = RD123 + 
                  d13[i, j] 
                    Simplify[\((D[D[Exp[a2], {x[i], 1}], {x[j], 3}]/
                          Exp[a2])\)]];\ ];\)];\)\)], "Input",
  CellLabel->"In[19]:="],

Cell[BoxData[
    \(\(For[i = 1; RD211 = 0, 
        i < N0 - 2, \(i++\), \(For[j = i + 1, 
            j < N0 - 1, \(j++\), \(For[j2 = j + 1, j2 < N0, \(j2++\), \ 
                If[d211[i, j, j2] \[NotEqual] 0, 
                  RD211 = 
                    RD211 + 
                      d211[i, j, j2] 
                        Simplify[\((D[
                                D[D[Exp[a2], {x[i], 2}], {x[j], 1}], {x[j2], 
                                  1}]/Exp[a2])\)]]; \ 
                If[d121[i, j, j2] \[NotEqual] 0, 
                  RD211 = 
                    RD211 + 
                      d121[i, j, j2] 
                        Simplify[\((D[
                                D[D[Exp[a2], {x[i], 1}], {x[j], 2}], {x[j2], 
                                  1}]/Exp[a2])\)]]; 
                If[d112[i, j, j2] \[NotEqual] 0, 
                  RD211 = 
                    RD211 + 
                      d112[i, j, j2] 
                        Simplify[\((D[
                                D[D[Exp[a2], {x[i], 1}], {x[j], 1}], {x[j2], 
                                  2}]/Exp[a2])\)]];\ ];\)];\)];\)\)], "Input",\

  CellLabel->"In[20]:="],

Cell[CellGroupData[{

Cell[BoxData[
    \({N0, 
      Simplify[Collect[
          Simplify[\(w\^2\) \((N0 - 1)\)\^2\/\(32  N0\) + 
              RD2 - \(w\^2\) \((RD4 + RD123 + RD211)\)], w]]}\)], "Input",
  CellLabel->"In[21]:="],

Cell[BoxData[
    \({17, 0}\)], "Output",
  CellLabel->"Out[21]="]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Case N = 18", "Section"],

Cell[BoxData[
    \(N0 = 18; Clear[q, t, d4, d13, d22, d31, d211, d121, d112]; 
    Clear[t];\)], "Input",
  CellLabel->"In[22]:="],

Cell[BoxData[
    \(For[i = 1, i < N0 + 1, \(i++\), 
      q[i] = x[i] Sqrt[\((N0 - i)\)/\((N0 + 1 - i)\)]; 
      Do[q[i] = q[i] - x[j]/Sqrt[\((N0 - j)\) \((N0 + 1 - j)\)], {j, 
          i - 1}]]\)], "Input",
  CellLabel->"In[23]:="],

Cell[BoxData[
    \(\(T2 = Simplify[Expand[Sum[q[i]^2, {i, 1, N0}]]]/2;\)\)], "Input",
  CellLabel->"In[24]:="],

Cell[BoxData[
    \(\(T4 = 
        Expand[Simplify[Expand[Sum[q[i]^4, {i, 1, N0}]]]/24];\)\)], "Input",
  CellLabel->"In[25]:="],

Cell[BoxData[
    \(\(For[i = 1; T4b = T4, i < N0, \(i++\), T4c = T4b; 
        Do[T4c = T4c /. x[j] \[Rule] 0, {j, i - 1}]; 
        Do[T4c = T4c\  /. x[j] \[Rule] 0, {j, i + 1, N0 - 1}]; 
        d4[i] = T4c\  /. x[i] \[Rule] 1; 
        T4b = T4b - d4[i] x[i]^4];\)\)], "Input",
  CellLabel->"In[26]:="],

Cell[BoxData[
    \(\(For[i = 1, 
        i < N0 - 1, \(i++\), \(For[j = i + 1, j < N0, \(j++\), T4c = T4b; \ 
            Do[T4c = T4c\  /. x[k] \[Rule] 0, {k, i - 1}]; 
            Do[T4c = T4c /. x[k] \[Rule] 0, {k, i + 1, j - 1}]; \ 
            Do[T4c = T4c /. x[k] \[Rule] 0, {k, j + 1, N0}]; \ 
            t[i, j] = Expand[T4c]; T4b = T4b - t[i, j]; \ 
            t[i, j] = Expand[t[i, j]/\((x[i]\ x[j])\)]; 
            d31[i, j] = 
              Simplify[t[i, j] /. x[j] \[Rule] 0] /. x[i] \[Rule] 1; 
            d13[i, j] = 
              Simplify[t[i, j] /. x[j] \[Rule] 1] /. x[i] \[Rule] 0; \ 
            d22[i, j] = 
              Simplify[
                Limit[Limit[t[i, j], x[j] \[Rule] 1], x[i] \[Rule] 1] - 
                  d31[i, j] - d13[i, j]]\ ];\)];\)\)], "Input",
  CellLabel->"In[27]:="],

Cell[BoxData[
    \(\(For[i = 1, 
        i < N0 - 2, \(i++\), \(For[j = i + 1, 
            j < N0 - 1, \(j++\), \(For[j2 = j + 1, j2 < N0, \(j2++\), 
                T4c = T4b; \ Do[T4c = T4c /. x[k] \[Rule] 0, {k, i - 1}]; 
                Do[T4c = T4c /. x[k] \[Rule] 0, {k, i + 1, j - 1}]; \ 
                Do[T4c = T4c /. x[k] \[Rule] 0, {k, j + 1, j2 - 1}]; \ 
                Do[T4c = T4c /. x[k] \[Rule] 0, {k, j2 + 1, N0}]; \ 
                t[i, j, j2] = Expand[T4c]; T4b = T4b - t[i, j, j2]; \ 
                t[i, j, j2] = Expand[t[i, j, j2]/\((x[i]\ x[j]\ x[j2])\)]; 
                d211[i, j, j2] = 
                  Simplify[
                    Limit[Limit[t[i, j, j2], x[j] \[Rule] 0], 
                        x[j2] \[Rule] 0]/x[i]]; 
                d121[i, j, j2] = 
                  Simplify[
                    Limit[Limit[t[i, j, j2], x[i] \[Rule] 0], 
                        x[j2] \[Rule] 0]/x[j]]; 
                d112[i, j, j2] = 
                  Simplify[
                    Limit[Limit[t[i, j, j2], x[j] \[Rule] 0], x[i] \[Rule] 0]/
                      x[j2]];\ \ ];\)\ ];\)\ ];\)\)], "Input",
  CellLabel->"In[28]:="],

Cell[BoxData[
    \(\(a1 = 
        T2 \((\(-1\) - w \( 3 \((N0 - 1)\)\)\/\(16  N0\))\) + 
          T4 \((w/4)\);\)\)], "Input",
  CellLabel->"In[29]:="],

Cell[BoxData[
    \(\(a2 = \(-T2\);\)\)], "Input",
  CellLabel->"In[30]:="],

Cell[BoxData[
    \(Clear[i]; 
    For[\(i = 1;\), 
      i < N0, \(i++\), \(da1i1[i] = Expand[D[a1, x[i]]];\)]\)], "Input",
  CellLabel->"In[31]:="],

Cell[BoxData[
    \(Clear[i]; 
    For[i = 1; apu0 = 0, i < N0, \(i++\), 
      da1i2[i] = Collect[Expand[D[da1i1[i], x[i]]], w]; \ 
      apu0 = apu0 + da1i2[i];]; apu0 = Collect[apu0, w];\)], "Input",
  CellLabel->"In[32]:="],

Cell[BoxData[
    \(Clear[i]; 
    For[i = 1; apu2 = 0, i < N0, \(i++\), apu = da1i1[i] /. \ w \[Rule] 0; 
      apu3 = Collect[da1i1[i] - apu, w]; 
      apu2 = apu2 + Expand[apu^2 + 2  apu\ apu3];]; 
    apu2 = Collect[apu2, w];\)], "Input",
  CellLabel->"In[33]:="],

Cell[BoxData[
    \(Clear[i]; 
    RD2 = Collect[
        Simplify[\ 
          w \((\ T2 - \((N0 - 1)\)/2)\)\  - \((w/2)\) 
              Expand[\((apu0 + apu2)\)]], w];\)], "Input",
  CellLabel->"In[34]:="],

Cell[BoxData[
    \(\(For[i = 1; RD4 = 0, i < N0, \(i++\), 
        If[d4[i] \[NotEqual] 0, 
          RD4 = RD4 + 
              d4[i] Simplify[\((D[Exp[a2], {x[i], 4}]/
                      Exp[a2])\)]]\ ];\)\)], "Input",
  CellLabel->"In[35]:="],

Cell[BoxData[
    \(\(For[i = 1; RD123 = 0, 
        i < N0 - 1, \(i++\), \(For[j = i + 1, j < N0, \(j++\), \ 
            If[d31[i, j] \[NotEqual] 0, 
              RD123 = RD123 + 
                  d31[i, j] 
                    Simplify[\((D[D[Exp[a2], {x[i], 3}], {x[j], 1}]/
                          Exp[a2])\)]]; 
            If[d22[i, j] \[NotEqual] 0, 
              RD123 = RD123 + 
                  d22[i, j] 
                    Simplify[\((D[D[Exp[a2], {x[i], 2}], {x[j], 2}]/
                          Exp[a2])\)]]; 
            If[d13[i, j] \[NotEqual] 0, 
              RD123 = RD123 + 
                  d13[i, j] 
                    Simplify[\((D[D[Exp[a2], {x[i], 1}], {x[j], 3}]/
                          Exp[a2])\)]];\ ];\)];\)\)], "Input",
  CellLabel->"In[36]:="],

Cell[BoxData[
    \(\(For[i = 1; RD211 = 0, 
        i < N0 - 2, \(i++\), \(For[j = i + 1, 
            j < N0 - 1, \(j++\), \(For[j2 = j + 1, j2 < N0, \(j2++\), \ 
                If[d211[i, j, j2] \[NotEqual] 0, 
                  RD211 = 
                    RD211 + 
                      d211[i, j, j2] 
                        Simplify[\((D[
                                D[D[Exp[a2], {x[i], 2}], {x[j], 1}], {x[j2], 
                                  1}]/Exp[a2])\)]]; \ 
                If[d121[i, j, j2] \[NotEqual] 0, 
                  RD211 = 
                    RD211 + 
                      d121[i, j, j2] 
                        Simplify[\((D[
                                D[D[Exp[a2], {x[i], 1}], {x[j], 2}], {x[j2], 
                                  1}]/Exp[a2])\)]]; 
                If[d112[i, j, j2] \[NotEqual] 0, 
                  RD211 = 
                    RD211 + 
                      d112[i, j, j2] 
                        Simplify[\((D[
                                D[D[Exp[a2], {x[i], 1}], {x[j], 1}], {x[j2], 
                                  2}]/Exp[a2])\)]];\ ];\)];\)];\)\)], "Input",\

  CellLabel->"In[37]:="],

Cell[CellGroupData[{

Cell[BoxData[
    \({N0, 
      Simplify[Collect[
          Simplify[\(w\^2\) \((N0 - 1)\)\^2\/\(32  N0\) + 
              RD2 - \(w\^2\) \((RD4 + RD123 + RD211)\)], w]]}\)], "Input",
  CellLabel->"In[38]:="],

Cell[BoxData[
    \({18, 0}\)], "Output",
  CellLabel->"Out[38]="]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Case N = 19", "Section"],

Cell[BoxData[
    \(N0 = 19; Clear[q, t, d4, d13, d22, d31, d211, d121, d112]; 
    Clear[t];\)], "Input",
  CellLabel->"In[39]:="],

Cell[BoxData[
    \(For[i = 1, i < N0 + 1, \(i++\), 
      q[i] = x[i] Sqrt[\((N0 - i)\)/\((N0 + 1 - i)\)]; 
      Do[q[i] = q[i] - x[j]/Sqrt[\((N0 - j)\) \((N0 + 1 - j)\)], {j, 
          i - 1}]]\)], "Input",
  CellLabel->"In[40]:="],

Cell[BoxData[
    \(\(T2 = Simplify[Expand[Sum[q[i]^2, {i, 1, N0}]]]/2;\)\)], "Input",
  CellLabel->"In[41]:="],

Cell[BoxData[
    \(\(T4 = 
        Expand[Simplify[Expand[Sum[q[i]^4, {i, 1, N0}]]]/24];\)\)], "Input",
  CellLabel->"In[42]:="],

Cell[BoxData[
    \(\(For[i = 1; T4b = T4, i < N0, \(i++\), T4c = T4b; 
        Do[T4c = T4c /. x[j] \[Rule] 0, {j, i - 1}]; 
        Do[T4c = T4c\  /. x[j] \[Rule] 0, {j, i + 1, N0 - 1}]; 
        d4[i] = T4c\  /. x[i] \[Rule] 1; 
        T4b = T4b - d4[i] x[i]^4];\)\)], "Input",
  CellLabel->"In[43]:="],

Cell[BoxData[
    \(\(For[i = 1, 
        i < N0 - 1, \(i++\), \(For[j = i + 1, j < N0, \(j++\), T4c = T4b; \ 
            Do[T4c = T4c\  /. x[k] \[Rule] 0, {k, i - 1}]; 
            Do[T4c = T4c /. x[k] \[Rule] 0, {k, i + 1, j - 1}]; \ 
            Do[T4c = T4c /. x[k] \[Rule] 0, {k, j + 1, N0}]; \ 
            t[i, j] = Expand[T4c]; T4b = T4b - t[i, j]; \ 
            t[i, j] = Expand[t[i, j]/\((x[i]\ x[j])\)]; 
            d31[i, j] = 
              Simplify[t[i, j] /. x[j] \[Rule] 0] /. x[i] \[Rule] 1; 
            d13[i, j] = 
              Simplify[t[i, j] /. x[j] \[Rule] 1] /. x[i] \[Rule] 0; \ 
            d22[i, j] = 
              Simplify[
                Limit[Limit[t[i, j], x[j] \[Rule] 1], x[i] \[Rule] 1] - 
                  d31[i, j] - d13[i, j]]\ ];\)];\)\)], "Input",
  CellLabel->"In[44]:="],

Cell[BoxData[
    \(\(For[i = 1, 
        i < N0 - 2, \(i++\), \(For[j = i + 1, 
            j < N0 - 1, \(j++\), \(For[j2 = j + 1, j2 < N0, \(j2++\), 
                T4c = T4b; \ Do[T4c = T4c /. x[k] \[Rule] 0, {k, i - 1}]; 
                Do[T4c = T4c /. x[k] \[Rule] 0, {k, i + 1, j - 1}]; \ 
                Do[T4c = T4c /. x[k] \[Rule] 0, {k, j + 1, j2 - 1}]; \ 
                Do[T4c = T4c /. x[k] \[Rule] 0, {k, j2 + 1, N0}]; \ 
                t[i, j, j2] = Expand[T4c]; T4b = T4b - t[i, j, j2]; \ 
                t[i, j, j2] = Expand[t[i, j, j2]/\((x[i]\ x[j]\ x[j2])\)]; 
                d211[i, j, j2] = 
                  Simplify[
                    Limit[Limit[t[i, j, j2], x[j] \[Rule] 0], 
                        x[j2] \[Rule] 0]/x[i]]; 
                d121[i, j, j2] = 
                  Simplify[
                    Limit[Limit[t[i, j, j2], x[i] \[Rule] 0], 
                        x[j2] \[Rule] 0]/x[j]]; 
                d112[i, j, j2] = 
                  Simplify[
                    Limit[Limit[t[i, j, j2], x[j] \[Rule] 0], x[i] \[Rule] 0]/
                      x[j2]];\ \ ];\)\ ];\)\ ];\)\)], "Input",
  CellLabel->"In[45]:="],

Cell[BoxData[
    \(\(a1 = 
        T2 \((\(-1\) - w \( 3 \((N0 - 1)\)\)\/\(16  N0\))\) + 
          T4 \((w/4)\);\)\)], "Input",
  CellLabel->"In[46]:="],

Cell[BoxData[
    \(\(a2 = \(-T2\);\)\)], "Input",
  CellLabel->"In[47]:="],

Cell[BoxData[
    \(Clear[i]; 
    For[\(i = 1;\), 
      i < N0, \(i++\), \(da1i1[i] = Expand[D[a1, x[i]]];\)]\)], "Input",
  CellLabel->"In[48]:="],

Cell[BoxData[
    \(Clear[i]; 
    For[i = 1; apu0 = 0, i < N0, \(i++\), 
      da1i2[i] = Collect[Expand[D[da1i1[i], x[i]]], w]; \ 
      apu0 = apu0 + da1i2[i];]; apu0 = Collect[apu0, w];\)], "Input",
  CellLabel->"In[49]:="],

Cell[BoxData[
    \(Clear[i]; 
    For[i = 1; apu2 = 0, i < N0, \(i++\), apu = da1i1[i] /. \ w \[Rule] 0; 
      apu3 = Collect[da1i1[i] - apu, w]; 
      apu2 = apu2 + Expand[apu^2 + 2  apu\ apu3];]; 
    apu2 = Collect[apu2, w];\)], "Input",
  CellLabel->"In[50]:="],

Cell[BoxData[
    \(\(RD2 = 
        Collect[Expand[\ 
            w \((\ T2 - \((N0 - 1)\)/2)\)\  - \((w/2)\) 
                Expand[\((apu0 + apu2)\)]], w];\)\)], "Input",
  CellLabel->"In[51]:="],

Cell[BoxData[
    \(\(For[i = 1; RD4 = 0, i < N0, \(i++\), 
        If[d4[i] \[NotEqual] 0, 
          RD4 = RD4 + 
              d4[i] Simplify[\((D[Exp[a2], {x[i], 4}]/
                      Exp[a2])\)]]\ ];\)\)], "Input",
  CellLabel->"In[52]:="],

Cell[BoxData[
    \(\(For[i = 1; RD123 = 0, 
        i < N0 - 1, \(i++\), \(For[j = i + 1, j < N0, \(j++\), \ 
            If[d31[i, j] \[NotEqual] 0, 
              RD123 = RD123 + 
                  d31[i, j] 
                    Simplify[\((D[D[Exp[a2], {x[i], 3}], {x[j], 1}]/
                          Exp[a2])\)]]; 
            If[d22[i, j] \[NotEqual] 0, 
              RD123 = RD123 + 
                  d22[i, j] 
                    Simplify[\((D[D[Exp[a2], {x[i], 2}], {x[j], 2}]/
                          Exp[a2])\)]]; 
            If[d13[i, j] \[NotEqual] 0, 
              RD123 = RD123 + 
                  d13[i, j] 
                    Simplify[\((D[D[Exp[a2], {x[i], 1}], {x[j], 3}]/
                          Exp[a2])\)]];\ ];\)];\)\)], "Input",
  CellLabel->"In[53]:="],

Cell[BoxData[
    \(\(For[i = 1; RD211 = 0, 
        i < N0 - 2, \(i++\), \(For[j = i + 1, 
            j < N0 - 1, \(j++\), \(For[j2 = j + 1, j2 < N0, \(j2++\), \ 
                If[d211[i, j, j2] \[NotEqual] 0, 
                  RD211 = 
                    RD211 + 
                      d211[i, j, j2] 
                        Simplify[\((D[
                                D[D[Exp[a2], {x[i], 2}], {x[j], 1}], {x[j2], 
                                  1}]/Exp[a2])\)]]; \ 
                If[d121[i, j, j2] \[NotEqual] 0, 
                  RD211 = 
                    RD211 + 
                      d121[i, j, j2] 
                        Simplify[\((D[
                                D[D[Exp[a2], {x[i], 1}], {x[j], 2}], {x[j2], 
                                  1}]/Exp[a2])\)]]; 
                If[d112[i, j, j2] \[NotEqual] 0, 
                  RD211 = 
                    RD211 + 
                      d112[i, j, j2] 
                        Simplify[\((D[
                                D[D[Exp[a2], {x[i], 1}], {x[j], 1}], {x[j2], 
                                  2}]/Exp[a2])\)]];\ ];\)];\)];\)\)], "Input",\

  CellLabel->"In[54]:="],

Cell[CellGroupData[{

Cell[BoxData[
    \({N0, 
      Simplify[Collect[
          Simplify[\(w\^2\) \((N0 - 1)\)\^2\/\(32  N0\) + 
              RD2 - \(w\^2\) \((RD4 + RD123 + RD211)\)], w]]}\)], "Input",
  CellLabel->"In[55]:="],

Cell[BoxData[
    \({19, 0}\)], "Output",
  CellLabel->"Out[55]="]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Case N = 20", "Section"],

Cell[BoxData[
    \(N0 = 20; Clear[q, t, d4, d13, d22, d31, d211, d121, d112]; 
    Clear[t];\)], "Input",
  CellLabel->"In[56]:="],

Cell[BoxData[
    \(For[i = 1, i < N0 + 1, \(i++\), 
      q[i] = x[i] Sqrt[\((N0 - i)\)/\((N0 + 1 - i)\)]; 
      Do[q[i] = q[i] - x[j]/Sqrt[\((N0 - j)\) \((N0 + 1 - j)\)], {j, 
          i - 1}]]\)], "Input",
  CellLabel->"In[57]:="],

Cell[BoxData[
    \(\(T2 = Simplify[Expand[Sum[q[i]^2, {i, 1, N0}]]]/2;\)\)], "Input",
  CellLabel->"In[58]:="],

Cell[BoxData[
    \(\(T4 = 
        Expand[Simplify[Expand[Sum[q[i]^4, {i, 1, N0}]]]/24];\)\)], "Input",
  CellLabel->"In[59]:="],

Cell[BoxData[
    \(\(For[i = 1; T4b = T4, i < N0, \(i++\), T4c = T4b; 
        Do[T4c = T4c /. x[j] \[Rule] 0, {j, i - 1}]; 
        Do[T4c = T4c\  /. x[j] \[Rule] 0, {j, i + 1, N0 - 1}]; 
        d4[i] = T4c\  /. x[i] \[Rule] 1; 
        T4b = T4b - d4[i] x[i]^4];\)\)], "Input",
  CellLabel->"In[60]:="],

Cell[BoxData[
    \(\(For[i = 1, 
        i < N0 - 1, \(i++\), \(For[j = i + 1, j < N0, \(j++\), T4c = T4b; \ 
            Do[T4c = T4c\  /. x[k] \[Rule] 0, {k, i - 1}]; 
            Do[T4c = T4c /. x[k] \[Rule] 0, {k, i + 1, j - 1}]; \ 
            Do[T4c = T4c /. x[k] \[Rule] 0, {k, j + 1, N0}]; \ 
            t[i, j] = Expand[T4c]; T4b = T4b - t[i, j]; \ 
            t[i, j] = Expand[t[i, j]/\((x[i]\ x[j])\)]; 
            d31[i, j] = 
              Simplify[t[i, j] /. x[j] \[Rule] 0] /. x[i] \[Rule] 1; 
            d13[i, j] = 
              Simplify[t[i, j] /. x[j] \[Rule] 1] /. x[i] \[Rule] 0; \ 
            d22[i, j] = 
              Simplify[
                Limit[Limit[t[i, j], x[j] \[Rule] 1], x[i] \[Rule] 1] - 
                  d31[i, j] - d13[i, j]]\ ];\)];\)\)], "Input",
  CellLabel->"In[61]:="],

Cell[BoxData[
    \(\(For[i = 1, 
        i < N0 - 2, \(i++\), \(For[j = i + 1, 
            j < N0 - 1, \(j++\), \(For[j2 = j + 1, j2 < N0, \(j2++\), 
                T4c = T4b; \ Do[T4c = T4c /. x[k] \[Rule] 0, {k, i - 1}]; 
                Do[T4c = T4c /. x[k] \[Rule] 0, {k, i + 1, j - 1}]; \ 
                Do[T4c = T4c /. x[k] \[Rule] 0, {k, j + 1, j2 - 1}]; \ 
                Do[T4c = T4c /. x[k] \[Rule] 0, {k, j2 + 1, N0}]; \ 
                t[i, j, j2] = Expand[T4c]; T4b = T4b - t[i, j, j2]; \ 
                t[i, j, j2] = Expand[t[i, j, j2]/\((x[i]\ x[j]\ x[j2])\)]; 
                d211[i, j, j2] = 
                  Simplify[
                    Limit[Limit[t[i, j, j2], x[j] \[Rule] 0], 
                        x[j2] \[Rule] 0]/x[i]]; 
                d121[i, j, j2] = 
                  Simplify[
                    Limit[Limit[t[i, j, j2], x[i] \[Rule] 0], 
                        x[j2] \[Rule] 0]/x[j]]; 
                d112[i, j, j2] = 
                  Simplify[
                    Limit[Limit[t[i, j, j2], x[j] \[Rule] 0], x[i] \[Rule] 0]/
                      x[j2]];\ \ ];\)\ ];\)\ ];\)\)], "Input",
  CellLabel->"In[62]:="],

Cell[BoxData[
    \(\(a1 = 
        T2 \((\(-1\) - w \( 3 \((N0 - 1)\)\)\/\(16  N0\))\) + 
          T4 \((w/4)\);\)\)], "Input",
  CellLabel->"In[63]:="],

Cell[BoxData[
    \(\(a2 = \(-T2\);\)\)], "Input",
  CellLabel->"In[64]:="],

Cell[BoxData[
    \(Clear[i]; 
    For[\(i = 1;\), 
      i < N0, \(i++\), \(da1i1[i] = Expand[D[a1, x[i]]];\)]\)], "Input",
  CellLabel->"In[65]:="],

Cell[BoxData[
    \(Clear[i]; 
    For[i = 1; apu0 = 0, i < N0, \(i++\), 
      da1i2[i] = Collect[Expand[D[da1i1[i], x[i]]], w]; \ 
      apu0 = apu0 + da1i2[i];]; apu0 = Collect[apu0, w];\)], "Input",
  CellLabel->"In[66]:="],

Cell[BoxData[
    \(Clear[i]; 
    For[i = 1; apu2 = 0, i < N0, \(i++\), apu = da1i1[i] /. \ w \[Rule] 0; 
      apu3 = Collect[da1i1[i] - apu, w]; 
      apu2 = apu2 + Expand[apu^2 + 2  apu\ apu3];]; 
    apu2 = Collect[apu2, w];\)], "Input",
  CellLabel->"In[67]:="],

Cell[BoxData[
    \(\(RD2 = 
        Collect[Expand[\ 
            w \((\ T2 - \((N0 - 1)\)/2)\)\  - \((w/2)\) 
                Expand[\((apu0 + apu2)\)]], w];\)\)], "Input",
  CellLabel->"In[68]:="],

Cell[BoxData[
    \(\(For[i = 1; RD4 = 0, i < N0, \(i++\), 
        If[d4[i] \[NotEqual] 0, 
          RD4 = RD4 + 
              d4[i] Simplify[\((D[Exp[a2], {x[i], 4}]/
                      Exp[a2])\)]]\ ];\)\)], "Input",
  CellLabel->"In[69]:="],

Cell[BoxData[
    \(\(For[i = 1; RD123 = 0, 
        i < N0 - 1, \(i++\), \(For[j = i + 1, j < N0, \(j++\), \ 
            If[d31[i, j] \[NotEqual] 0, 
              RD123 = RD123 + 
                  d31[i, j] 
                    Simplify[\((D[D[Exp[a2], {x[i], 3}], {x[j], 1}]/
                          Exp[a2])\)]]; 
            If[d22[i, j] \[NotEqual] 0, 
              RD123 = RD123 + 
                  d22[i, j] 
                    Simplify[\((D[D[Exp[a2], {x[i], 2}], {x[j], 2}]/
                          Exp[a2])\)]]; 
            If[d13[i, j] \[NotEqual] 0, 
              RD123 = RD123 + 
                  d13[i, j] 
                    Simplify[\((D[D[Exp[a2], {x[i], 1}], {x[j], 3}]/
                          Exp[a2])\)]];\ ];\)];\)\)], "Input",
  CellLabel->"In[70]:="],

Cell[BoxData[
    \(\(For[i = 1; RD211 = 0, 
        i < N0 - 2, \(i++\), \(For[j = i + 1, 
            j < N0 - 1, \(j++\), \(For[j2 = j + 1, j2 < N0, \(j2++\), \ 
                If[d211[i, j, j2] \[NotEqual] 0, 
                  RD211 = 
                    RD211 + 
                      d211[i, j, j2] 
                        Simplify[\((D[
                                D[D[Exp[a2], {x[i], 2}], {x[j], 1}], {x[j2], 
                                  1}]/Exp[a2])\)]]; \ 
                If[d121[i, j, j2] \[NotEqual] 0, 
                  RD211 = 
                    RD211 + 
                      d121[i, j, j2] 
                        Simplify[\((D[
                                D[D[Exp[a2], {x[i], 1}], {x[j], 2}], {x[j2], 
                                  1}]/Exp[a2])\)]]; 
                If[d112[i, j, j2] \[NotEqual] 0, 
                  RD211 = 
                    RD211 + 
                      d112[i, j, j2] 
                        Simplify[\((D[
                                D[D[Exp[a2], {x[i], 1}], {x[j], 1}], {x[j2], 
                                  2}]/Exp[a2])\)]];\ ];\)];\)];\)\)], "Input",\

  CellLabel->"In[71]:="],

Cell[CellGroupData[{

Cell[BoxData[
    \({N0, 
      Simplify[Collect[
          Simplify[\(w\^2\) \((N0 - 1)\)\^2\/\(32  N0\) + 
              RD2 - \(w\^2\) \((RD4 + RD123 + RD211)\)], w]]}\)], "Input",
  CellLabel->"In[72]:="],

Cell[BoxData[
    \({20, 0}\)], "Output",
  CellLabel->"Out[72]="]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Case N = 21", "Section"],

Cell[BoxData[
    \(N0 = 21; Clear[q, t, d4, d13, d22, d31, d211, d121, d112]; 
    Clear[t];\)], "Input",
  CellLabel->"In[73]:="],

Cell[BoxData[
    \(For[i = 1, i < N0 + 1, \(i++\), 
      q[i] = x[i] Sqrt[\((N0 - i)\)/\((N0 + 1 - i)\)]; 
      Do[q[i] = q[i] - x[j]/Sqrt[\((N0 - j)\) \((N0 + 1 - j)\)], {j, 
          i - 1}]]\)], "Input",
  CellLabel->"In[74]:="],

Cell[BoxData[
    \(\(T2 = Simplify[Expand[Sum[q[i]^2, {i, 1, N0}]]]/2;\)\)], "Input",
  CellLabel->"In[75]:="],

Cell[BoxData[
    \(\(T4 = 
        Expand[Simplify[Expand[Sum[q[i]^4, {i, 1, N0}]]]/24];\)\)], "Input",
  CellLabel->"In[76]:="],

Cell[BoxData[
    \(\(For[i = 1; T4b = T4, i < N0, \(i++\), T4c = T4b; 
        Do[T4c = T4c /. x[j] \[Rule] 0, {j, i - 1}]; 
        Do[T4c = T4c\  /. x[j] \[Rule] 0, {j, i + 1, N0 - 1}]; 
        d4[i] = T4c\  /. x[i] \[Rule] 1; 
        T4b = T4b - d4[i] x[i]^4];\)\)], "Input",
  CellLabel->"In[77]:="],

Cell[BoxData[
    \(\(For[i = 1, 
        i < N0 - 1, \(i++\), \(For[j = i + 1, j < N0, \(j++\), T4c = T4b; \ 
            Do[T4c = T4c\  /. x[k] \[Rule] 0, {k, i - 1}]; 
            Do[T4c = T4c /. x[k] \[Rule] 0, {k, i + 1, j - 1}]; \ 
            Do[T4c = T4c /. x[k] \[Rule] 0, {k, j + 1, N0}]; \ 
            t[i, j] = Expand[T4c]; T4b = T4b - t[i, j]; \ 
            t[i, j] = Expand[t[i, j]/\((x[i]\ x[j])\)]; 
            d31[i, j] = 
              Simplify[t[i, j] /. x[j] \[Rule] 0] /. x[i] \[Rule] 1; 
            d13[i, j] = 
              Simplify[t[i, j] /. x[j] \[Rule] 1] /. x[i] \[Rule] 0; \ 
            d22[i, j] = 
              Simplify[
                Limit[Limit[t[i, j], x[j] \[Rule] 1], x[i] \[Rule] 1] - 
                  d31[i, j] - d13[i, j]]\ ];\)];\)\)], "Input",
  CellLabel->"In[78]:="],

Cell[BoxData[
    \(\(For[i = 1, 
        i < N0 - 2, \(i++\), \(For[j = i + 1, 
            j < N0 - 1, \(j++\), \(For[j2 = j + 1, j2 < N0, \(j2++\), 
                T4c = T4b; \ Do[T4c = T4c /. x[k] \[Rule] 0, {k, i - 1}]; 
                Do[T4c = T4c /. x[k] \[Rule] 0, {k, i + 1, j - 1}]; \ 
                Do[T4c = T4c /. x[k] \[Rule] 0, {k, j + 1, j2 - 1}]; \ 
                Do[T4c = T4c /. x[k] \[Rule] 0, {k, j2 + 1, N0}]; \ 
                t[i, j, j2] = Expand[T4c]; T4b = T4b - t[i, j, j2]; \ 
                t[i, j, j2] = Expand[t[i, j, j2]/\((x[i]\ x[j]\ x[j2])\)]; 
                d211[i, j, j2] = 
                  Simplify[
                    Limit[Limit[t[i, j, j2], x[j] \[Rule] 0], 
                        x[j2] \[Rule] 0]/x[i]]; 
                d121[i, j, j2] = 
                  Simplify[
                    Limit[Limit[t[i, j, j2], x[i] \[Rule] 0], 
                        x[j2] \[Rule] 0]/x[j]]; 
                d112[i, j, j2] = 
                  Simplify[
                    Limit[Limit[t[i, j, j2], x[j] \[Rule] 0], x[i] \[Rule] 0]/
                      x[j2]];\ \ ];\)\ ];\)\ ];\)\)], "Input",
  CellLabel->"In[79]:="],

Cell[BoxData[
    \(\(a1 = 
        T2 \((\(-1\) - w \( 3 \((N0 - 1)\)\)\/\(16  N0\))\) + 
          T4 \((w/4)\);\)\)], "Input",
  CellLabel->"In[80]:="],

Cell[BoxData[
    \(\(a2 = \(-T2\);\)\)], "Input",
  CellLabel->"In[81]:="],

Cell[BoxData[
    \(Clear[i]; 
    For[\(i = 1;\), 
      i < N0, \(i++\), \(da1i1[i] = Expand[D[a1, x[i]]];\)]\)], "Input",
  CellLabel->"In[82]:="],

Cell[BoxData[
    \(Clear[i]; 
    For[i = 1; apu0 = 0, i < N0, \(i++\), 
      da1i2[i] = Collect[Expand[D[da1i1[i], x[i]]], w]; \ 
      apu0 = apu0 + da1i2[i];]; apu0 = Collect[apu0, w];\)], "Input",
  CellLabel->"In[83]:="],

Cell[BoxData[
    \(Clear[i]; 
    For[i = 1; apu2 = 0, i < N0, \(i++\), apu = da1i1[i] /. \ w \[Rule] 0; 
      apu3 = Collect[da1i1[i] - apu, w]; 
      apu2 = apu2 + Expand[apu^2 + 2  apu\ apu3];]; 
    apu2 = Collect[apu2, w];\)], "Input",
  CellLabel->"In[84]:="],

Cell[BoxData[
    \(\(RD2 = 
        Collect[Expand[\ 
            w \((\ T2 - \((N0 - 1)\)/2)\)\  - \((w/2)\) 
                Expand[\((apu0 + apu2)\)]], w];\)\)], "Input",
  CellLabel->"In[85]:="],

Cell[BoxData[
    \(\(For[i = 1; RD4 = 0, i < N0, \(i++\), 
        If[d4[i] \[NotEqual] 0, 
          RD4 = RD4 + 
              d4[i] Simplify[\((D[Exp[a2], {x[i], 4}]/
                      Exp[a2])\)]]\ ];\)\)], "Input",
  CellLabel->"In[86]:="],

Cell[BoxData[
    \(\(For[i = 1; RD123 = 0, 
        i < N0 - 1, \(i++\), \(For[j = i + 1, j < N0, \(j++\), \ 
            If[d31[i, j] \[NotEqual] 0, 
              RD123 = RD123 + 
                  d31[i, j] 
                    Simplify[\((D[D[Exp[a2], {x[i], 3}], {x[j], 1}]/
                          Exp[a2])\)]]; 
            If[d22[i, j] \[NotEqual] 0, 
              RD123 = RD123 + 
                  d22[i, j] 
                    Simplify[\((D[D[Exp[a2], {x[i], 2}], {x[j], 2}]/
                          Exp[a2])\)]]; 
            If[d13[i, j] \[NotEqual] 0, 
              RD123 = RD123 + 
                  d13[i, j] 
                    Simplify[\((D[D[Exp[a2], {x[i], 1}], {x[j], 3}]/
                          Exp[a2])\)]];\ ];\)];\)\)], "Input",
  CellLabel->"In[87]:="],

Cell[BoxData[
    \(\(For[i = 1; RD211 = 0, 
        i < N0 - 2, \(i++\), \(For[j = i + 1, 
            j < N0 - 1, \(j++\), \(For[j2 = j + 1, j2 < N0, \(j2++\), \ 
                If[d211[i, j, j2] \[NotEqual] 0, 
                  RD211 = 
                    RD211 + 
                      d211[i, j, j2] 
                        Simplify[\((D[
                                D[D[Exp[a2], {x[i], 2}], {x[j], 1}], {x[j2], 
                                  1}]/Exp[a2])\)]]; \ 
                If[d121[i, j, j2] \[NotEqual] 0, 
                  RD211 = 
                    RD211 + 
                      d121[i, j, j2] 
                        Simplify[\((D[
                                D[D[Exp[a2], {x[i], 1}], {x[j], 2}], {x[j2], 
                                  1}]/Exp[a2])\)]]; 
                If[d112[i, j, j2] \[NotEqual] 0, 
                  RD211 = 
                    RD211 + 
                      d112[i, j, j2] 
                        Simplify[\((D[
                                D[D[Exp[a2], {x[i], 1}], {x[j], 1}], {x[j2], 
                                  2}]/Exp[a2])\)]];\ ];\)];\)];\)\)], "Input",\

  CellLabel->"In[88]:="],

Cell[CellGroupData[{

Cell[BoxData[
    \({N0, 
      Simplify[Collect[
          Simplify[\(w\^2\) \((N0 - 1)\)\^2\/\(32  N0\) + 
              RD2 - \(w\^2\) \((RD4 + RD123 + RD211)\)], w]]}\)], "Input",
  CellLabel->"In[89]:="],

Cell[BoxData[
    \({21, 0}\)], "Output",
  CellLabel->"Out[89]="]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Case N = 22", "Section"],

Cell[BoxData[
    \(N0 = 22; Clear[q, t, d4, d13, d22, d31, d211, d121, d112]; 
    Clear[t];\)], "Input",
  CellLabel->"In[3]:="],

Cell[BoxData[
    \(For[i = 1, i < N0 + 1, \(i++\), 
      q[i] = x[i] Sqrt[\((N0 - i)\)/\((N0 + 1 - i)\)]; 
      Do[q[i] = q[i] - x[j]/Sqrt[\((N0 - j)\) \((N0 + 1 - j)\)], {j, 
          i - 1}]]\)], "Input",
  CellLabel->"In[4]:="],

Cell[BoxData[
    \(\(T2 = Simplify[Expand[Sum[q[i]^2, {i, 1, N0}]]]/2;\)\)], "Input",
  CellLabel->"In[5]:="],

Cell[BoxData[
    \(\(T4 = 
        Expand[Simplify[Expand[Sum[q[i]^4, {i, 1, N0}]]]/24];\)\)], "Input",
  CellLabel->"In[6]:="],

Cell[BoxData[
    \(\(For[i = 1; T4b = T4, i < N0, \(i++\), T4c = T4b; 
        Do[T4c = T4c /. x[j] \[Rule] 0, {j, i - 1}]; 
        Do[T4c = T4c\  /. x[j] \[Rule] 0, {j, i + 1, N0 - 1}]; 
        d4[i] = T4c\  /. x[i] \[Rule] 1; 
        T4b = T4b - d4[i] x[i]^4];\)\)], "Input",
  CellLabel->"In[7]:="],

Cell[BoxData[
    \(\(For[i = 1, 
        i < N0 - 1, \(i++\), \(For[j = i + 1, j < N0, \(j++\), T4c = T4b; \ 
            Do[T4c = T4c\  /. x[k] \[Rule] 0, {k, i - 1}]; 
            Do[T4c = T4c /. x[k] \[Rule] 0, {k, i + 1, j - 1}]; \ 
            Do[T4c = T4c /. x[k] \[Rule] 0, {k, j + 1, N0}]; \ 
            t[i, j] = Expand[T4c]; T4b = T4b - t[i, j]; \ 
            t[i, j] = Expand[t[i, j]/\((x[i]\ x[j])\)]; 
            d31[i, j] = 
              Simplify[t[i, j] /. x[j] \[Rule] 0] /. x[i] \[Rule] 1; 
            d13[i, j] = 
              Simplify[t[i, j] /. x[j] \[Rule] 1] /. x[i] \[Rule] 0; \ 
            d22[i, j] = 
              Simplify[
                Limit[Limit[t[i, j], x[j] \[Rule] 1], x[i] \[Rule] 1] - 
                  d31[i, j] - d13[i, j]]\ ];\)];\)\)], "Input",
  CellLabel->"In[8]:="],

Cell[BoxData[
    \(\(For[i = 1, 
        i < N0 - 2, \(i++\), \(For[j = i + 1, 
            j < N0 - 1, \(j++\), \(For[j2 = j + 1, j2 < N0, \(j2++\), 
                T4c = T4b; \ Do[T4c = T4c /. x[k] \[Rule] 0, {k, i - 1}]; 
                Do[T4c = T4c /. x[k] \[Rule] 0, {k, i + 1, j - 1}]; \ 
                Do[T4c = T4c /. x[k] \[Rule] 0, {k, j + 1, j2 - 1}]; \ 
                Do[T4c = T4c /. x[k] \[Rule] 0, {k, j2 + 1, N0}]; \ 
                t[i, j, j2] = Expand[T4c]; T4b = T4b - t[i, j, j2]; \ 
                t[i, j, j2] = Expand[t[i, j, j2]/\((x[i]\ x[j]\ x[j2])\)]; 
                d211[i, j, j2] = 
                  Simplify[
                    Limit[Limit[t[i, j, j2], x[j] \[Rule] 0], 
                        x[j2] \[Rule] 0]/x[i]]; 
                d121[i, j, j2] = 
                  Simplify[
                    Limit[Limit[t[i, j, j2], x[i] \[Rule] 0], 
                        x[j2] \[Rule] 0]/x[j]]; 
                d112[i, j, j2] = 
                  Simplify[
                    Limit[Limit[t[i, j, j2], x[j] \[Rule] 0], x[i] \[Rule] 0]/
                      x[j2]];\ \ ];\)\ ];\)\ ];\)\)], "Input",
  CellLabel->"In[9]:="],

Cell[BoxData[
    \(\(a1 = 
        T2 \((\(-1\) - w \( 3 \((N0 - 1)\)\)\/\(16  N0\))\) + 
          T4 \((w/4)\);\)\)], "Input",
  CellLabel->"In[10]:="],

Cell[BoxData[
    \(\(a2 = \(-T2\);\)\)], "Input",
  CellLabel->"In[11]:="],

Cell[BoxData[
    \(Clear[i]; 
    For[\(i = 1;\), 
      i < N0, \(i++\), \(da1i1[i] = Expand[D[a1, x[i]]];\)]\)], "Input",
  CellLabel->"In[12]:="],

Cell[BoxData[
    \(Clear[i]; 
    For[i = 1; apu0 = 0, i < N0, \(i++\), 
      da1i2[i] = Collect[Expand[D[da1i1[i], x[i]]], w]; \ 
      apu0 = apu0 + da1i2[i];]; apu0 = Collect[apu0, w];\)], "Input",
  CellLabel->"In[13]:="],

Cell[BoxData[
    \(Clear[i]; 
    For[i = 1; apu2 = 0, i < N0, \(i++\), apu = da1i1[i] /. \ w \[Rule] 0; 
      apu3 = Collect[da1i1[i] - apu, w]; 
      apu2 = apu2 + Expand[apu^2 + 2  apu\ apu3];]; 
    apu2 = Collect[apu2, w];\)], "Input",
  CellLabel->"In[14]:="],

Cell[BoxData[
    \(\(RD2 = 
        Collect[Expand[\ 
            w \((\ T2 - \((N0 - 1)\)/2)\)\  - \((w/2)\) 
                Expand[\((apu0 + apu2)\)]], w];\)\)], "Input",
  CellLabel->"In[15]:="],

Cell[BoxData[
    \(\(For[i = 1; RD4 = 0, i < N0, \(i++\), 
        If[d4[i] \[NotEqual] 0, 
          RD4 = RD4 + 
              d4[i] Simplify[\((D[Exp[a2], {x[i], 4}]/
                      Exp[a2])\)]]\ ];\)\)], "Input",
  CellLabel->"In[16]:="],

Cell[BoxData[
    \(\(For[i = 1; RD123 = 0, 
        i < N0 - 1, \(i++\), \(For[j = i + 1, j < N0, \(j++\), \ 
            If[d31[i, j] \[NotEqual] 0, 
              RD123 = RD123 + 
                  d31[i, j] 
                    Simplify[\((D[D[Exp[a2], {x[i], 3}], {x[j], 1}]/
                          Exp[a2])\)]]; 
            If[d22[i, j] \[NotEqual] 0, 
              RD123 = RD123 + 
                  d22[i, j] 
                    Simplify[\((D[D[Exp[a2], {x[i], 2}], {x[j], 2}]/
                          Exp[a2])\)]]; 
            If[d13[i, j] \[NotEqual] 0, 
              RD123 = RD123 + 
                  d13[i, j] 
                    Simplify[\((D[D[Exp[a2], {x[i], 1}], {x[j], 3}]/
                          Exp[a2])\)]];\ ];\)];\)\)], "Input",
  CellLabel->"In[17]:="],

Cell[BoxData[
    \(\(For[i = 1; RD211 = 0, 
        i < N0 - 2, \(i++\), \(For[j = i + 1, 
            j < N0 - 1, \(j++\), \(For[j2 = j + 1, j2 < N0, \(j2++\), \ 
                If[d211[i, j, j2] \[NotEqual] 0, 
                  RD211 = 
                    RD211 + 
                      d211[i, j, j2] 
                        Simplify[\((D[
                                D[D[Exp[a2], {x[i], 2}], {x[j], 1}], {x[j2], 
                                  1}]/Exp[a2])\)]]; \ 
                If[d121[i, j, j2] \[NotEqual] 0, 
                  RD211 = 
                    RD211 + 
                      d121[i, j, j2] 
                        Simplify[\((D[
                                D[D[Exp[a2], {x[i], 1}], {x[j], 2}], {x[j2], 
                                  1}]/Exp[a2])\)]]; 
                If[d112[i, j, j2] \[NotEqual] 0, 
                  RD211 = 
                    RD211 + 
                      d112[i, j, j2] 
                        Simplify[\((D[
                                D[D[Exp[a2], {x[i], 1}], {x[j], 1}], {x[j2], 
                                  2}]/Exp[a2])\)]];\ ];\)];\)];\)\)], "Input",\

  CellLabel->"In[18]:="],

Cell[CellGroupData[{

Cell[BoxData[
    \({N0, 
      Simplify[Collect[
          Simplify[\(w\^2\) \((N0 - 1)\)\^2\/\(32  N0\) + 
              RD2 - \(w\^2\) \((RD4 + RD123 + RD211)\)], w]]}\)], "Input",
  CellLabel->"In[19]:="],

Cell[BoxData[
    \({22, 0}\)], "Output",
  CellLabel->"Out[19]="]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Case N = 23", "Section"],

Cell[BoxData[
    \(N0 = 23; Clear[q, t, d4, d13, d22, d31, d211, d121, d112]; 
    Clear[t];\)], "Input",
  CellLabel->"In[20]:="],

Cell[BoxData[
    \(For[i = 1, i < N0 + 1, \(i++\), 
      q[i] = x[i] Sqrt[\((N0 - i)\)/\((N0 + 1 - i)\)]; 
      Do[q[i] = q[i] - x[j]/Sqrt[\((N0 - j)\) \((N0 + 1 - j)\)], {j, 
          i - 1}]]\)], "Input",
  CellLabel->"In[21]:="],

Cell[BoxData[
    \(\(T2 = Simplify[Expand[Sum[q[i]^2, {i, 1, N0}]]]/2;\)\)], "Input",
  CellLabel->"In[22]:="],

Cell[BoxData[
    \(\(T4 = Expand[Sum[q[i]^4, {i, 1, N0}]/24];\)\)], "Input",
  CellLabel->"In[23]:="],

Cell[BoxData[
    \(\(For[i = 1; T4b = T4, i < N0, \(i++\), T4c = T4b; 
        Do[T4c = T4c /. x[j] \[Rule] 0, {j, i - 1}]; 
        Do[T4c = T4c\  /. x[j] \[Rule] 0, {j, i + 1, N0 - 1}]; 
        d4[i] = T4c\  /. x[i] \[Rule] 1; 
        T4b = T4b - d4[i] x[i]^4];\)\)], "Input",
  CellLabel->"In[24]:="],

Cell[BoxData[
    \(\(For[i = 1, 
        i < N0 - 1, \(i++\), \(For[j = i + 1, j < N0, \(j++\), T4c = T4b; \ 
            Do[T4c = T4c\  /. x[k] \[Rule] 0, {k, i - 1}]; 
            Do[T4c = T4c /. x[k] \[Rule] 0, {k, i + 1, j - 1}]; \ 
            Do[T4c = T4c /. x[k] \[Rule] 0, {k, j + 1, N0}]; \ 
            t[i, j] = Expand[T4c]; T4b = T4b - t[i, j]; \ 
            t[i, j] = Expand[t[i, j]/\((x[i]\ x[j])\)]; 
            d31[i, j] = 
              Simplify[t[i, j] /. x[j] \[Rule] 0] /. x[i] \[Rule] 1; 
            d13[i, j] = 
              Simplify[t[i, j] /. x[j] \[Rule] 1] /. x[i] \[Rule] 0; \ 
            d22[i, j] = 
              Simplify[
                Limit[Limit[t[i, j], x[j] \[Rule] 1], x[i] \[Rule] 1] - 
                  d31[i, j] - d13[i, j]]\ ];\)];\)\)], "Input",
  CellLabel->"In[25]:="],

Cell[BoxData[
    \(\(For[i = 1, 
        i < N0 - 2, \(i++\), \(For[j = i + 1, 
            j < N0 - 1, \(j++\), \(For[j2 = j + 1, j2 < N0, \(j2++\), 
                T4c = T4b; \ Do[T4c = T4c /. x[k] \[Rule] 0, {k, i - 1}]; 
                Do[T4c = T4c /. x[k] \[Rule] 0, {k, i + 1, j - 1}]; \ 
                Do[T4c = T4c /. x[k] \[Rule] 0, {k, j + 1, j2 - 1}]; \ 
                Do[T4c = T4c /. x[k] \[Rule] 0, {k, j2 + 1, N0}]; \ 
                t[i, j, j2] = Expand[T4c]; T4b = T4b - t[i, j, j2]; \ 
                t[i, j, j2] = Expand[t[i, j, j2]/\((x[i]\ x[j]\ x[j2])\)]; 
                d211[i, j, j2] = 
                  Simplify[
                    Limit[Limit[t[i, j, j2], x[j] \[Rule] 0], 
                        x[j2] \[Rule] 0]/x[i]]; 
                d121[i, j, j2] = 
                  Simplify[
                    Limit[Limit[t[i, j, j2], x[i] \[Rule] 0], 
                        x[j2] \[Rule] 0]/x[j]]; 
                d112[i, j, j2] = 
                  Simplify[
                    Limit[Limit[t[i, j, j2], x[j] \[Rule] 0], x[i] \[Rule] 0]/
                      x[j2]];\ \ ];\)\ ];\)\ ];\)\)], "Input",
  CellLabel->"In[26]:="],

Cell[BoxData[
    \(\(a1 = 
        T2 \((\(-1\) - w \( 3 \((N0 - 1)\)\)\/\(16  N0\))\) + 
          T4 \((w/4)\);\)\)], "Input",
  CellLabel->"In[27]:="],

Cell[BoxData[
    \(\(a2 = \(-T2\);\)\)], "Input",
  CellLabel->"In[28]:="],

Cell[BoxData[
    \(Clear[i]; 
    For[\(i = 1;\), 
      i < N0, \(i++\), \(da1i1[i] = Expand[D[a1, x[i]]];\)]\)], "Input",
  CellLabel->"In[29]:="],

Cell[BoxData[
    \(Clear[i]; 
    For[i = 1; apu0 = 0, i < N0, \(i++\), 
      da1i2[i] = Collect[Expand[D[da1i1[i], x[i]]], w]; \ 
      apu0 = apu0 + da1i2[i];]; apu0 = Collect[apu0, w];\)], "Input",
  CellLabel->"In[30]:="],

Cell[BoxData[
    \(Clear[i]; 
    For[i = 1; apu2 = 0, i < N0, \(i++\), apu = da1i1[i] /. \ w \[Rule] 0; 
      apu3 = Collect[da1i1[i] - apu, w]; 
      apu2 = apu2 + Expand[apu^2 + 2  apu\ apu3];]; 
    apu2 = Collect[apu2, w];\)], "Input",
  CellLabel->"In[31]:="],

Cell[BoxData[
    \(\(RD2 = 
        Collect[Expand[\ 
            w \((\ T2 - \((N0 - 1)\)/2)\)\  - \((w/2)\) 
                Expand[\((apu0 + apu2)\)]], w];\)\)], "Input",
  CellLabel->"In[32]:="],

Cell[BoxData[
    \(\(For[i = 1; RD4 = 0, i < N0, \(i++\), 
        If[d4[i] \[NotEqual] 0, 
          RD4 = RD4 + 
              d4[i] Simplify[\((D[Exp[a2], {x[i], 4}]/
                      Exp[a2])\)]]\ ];\)\)], "Input",
  CellLabel->"In[33]:="],

Cell[BoxData[
    \(\(For[i = 1; RD123 = 0, 
        i < N0 - 1, \(i++\), \(For[j = i + 1, j < N0, \(j++\), \ 
            If[d31[i, j] \[NotEqual] 0, 
              RD123 = RD123 + 
                  d31[i, j] 
                    Simplify[\((D[D[Exp[a2], {x[i], 3}], {x[j], 1}]/
                          Exp[a2])\)]]; 
            If[d22[i, j] \[NotEqual] 0, 
              RD123 = RD123 + 
                  d22[i, j] 
                    Simplify[\((D[D[Exp[a2], {x[i], 2}], {x[j], 2}]/
                          Exp[a2])\)]]; 
            If[d13[i, j] \[NotEqual] 0, 
              RD123 = RD123 + 
                  d13[i, j] 
                    Simplify[\((D[D[Exp[a2], {x[i], 1}], {x[j], 3}]/
                          Exp[a2])\)]];\ ];\)];\)\)], "Input",
  CellLabel->"In[34]:="],

Cell[BoxData[
    \(\(For[i = 1; RD211 = 0, 
        i < N0 - 2, \(i++\), \(For[j = i + 1, 
            j < N0 - 1, \(j++\), \(For[j2 = j + 1, j2 < N0, \(j2++\), \ 
                If[d211[i, j, j2] \[NotEqual] 0, 
                  RD211 = 
                    RD211 + 
                      d211[i, j, j2] 
                        Simplify[\((D[
                                D[D[Exp[a2], {x[i], 2}], {x[j], 1}], {x[j2], 
                                  1}]/Exp[a2])\)]]; \ 
                If[d121[i, j, j2] \[NotEqual] 0, 
                  RD211 = 
                    RD211 + 
                      d121[i, j, j2] 
                        Simplify[\((D[
                                D[D[Exp[a2], {x[i], 1}], {x[j], 2}], {x[j2], 
                                  1}]/Exp[a2])\)]]; 
                If[d112[i, j, j2] \[NotEqual] 0, 
                  RD211 = 
                    RD211 + 
                      d112[i, j, j2] 
                        Simplify[\((D[
                                D[D[Exp[a2], {x[i], 1}], {x[j], 1}], {x[j2], 
                                  2}]/Exp[a2])\)]];\ ];\)];\)];\)\)], "Input",\

  CellLabel->"In[35]:="],

Cell[CellGroupData[{

Cell[BoxData[
    \({N0, 
      Simplify[Collect[
          Simplify[\(w\^2\) \((N0 - 1)\)\^2\/\(32  N0\) + 
              RD2 - \(w\^2\) \((RD4 + RD123 + RD211)\)], w]]}\)], "Input",
  CellLabel->"In[36]:="],

Cell[BoxData[
    \({23, 0}\)], "Output",
  CellLabel->"Out[36]="]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Case N = 24", "Section"],

Cell[BoxData[
    \(N0 = 24; Clear[q, t, d4, d13, d22, d31, d211, d121, d112]; 
    Clear[t];\)], "Input",
  CellLabel->"In[37]:="],

Cell[BoxData[
    \(For[i = 1, i < N0 + 1, \(i++\), 
      q[i] = x[i] Sqrt[\((N0 - i)\)/\((N0 + 1 - i)\)]; 
      Do[q[i] = q[i] - x[j]/Sqrt[\((N0 - j)\) \((N0 + 1 - j)\)], {j, 
          i - 1}]]\)], "Input",
  CellLabel->"In[38]:="],

Cell[BoxData[
    \(\(T2 = Simplify[Expand[Sum[q[i]^2, {i, 1, N0}]]]/2;\)\)], "Input",
  CellLabel->"In[39]:="],

Cell[BoxData[
    \(\(T4 = Expand[Sum[q[i]^4, {i, 1, N0}]/24];\)\)], "Input",
  CellLabel->"In[40]:="],

Cell[BoxData[
    \(\(For[i = 1; T4b = T4, i < N0, \(i++\), T4c = T4b; 
        Do[T4c = T4c /. x[j] \[Rule] 0, {j, i - 1}]; 
        Do[T4c = T4c\  /. x[j] \[Rule] 0, {j, i + 1, N0 - 1}]; 
        d4[i] = T4c\  /. x[i] \[Rule] 1; 
        T4b = T4b - d4[i] x[i]^4];\)\)], "Input",
  CellLabel->"In[41]:="],

Cell[BoxData[
    \(\(For[i = 1, 
        i < N0 - 1, \(i++\), \(For[j = i + 1, j < N0, \(j++\), T4c = T4b; \ 
            Do[T4c = T4c\  /. x[k] \[Rule] 0, {k, i - 1}]; 
            Do[T4c = T4c /. x[k] \[Rule] 0, {k, i + 1, j - 1}]; \ 
            Do[T4c = T4c /. x[k] \[Rule] 0, {k, j + 1, N0}]; \ 
            t[i, j] = Expand[T4c]; T4b = T4b - t[i, j]; \ 
            t[i, j] = Expand[t[i, j]/\((x[i]\ x[j])\)]; 
            d31[i, j] = 
              Simplify[t[i, j] /. x[j] \[Rule] 0] /. x[i] \[Rule] 1; 
            d13[i, j] = 
              Simplify[t[i, j] /. x[j] \[Rule] 1] /. x[i] \[Rule] 0; \ 
            d22[i, j] = 
              Simplify[
                Limit[Limit[t[i, j], x[j] \[Rule] 1], x[i] \[Rule] 1] - 
                  d31[i, j] - d13[i, j]]\ ];\)];\)\)], "Input",
  CellLabel->"In[42]:="],

Cell[BoxData[
    \(\(For[i = 1, 
        i < N0 - 2, \(i++\), \(For[j = i + 1, 
            j < N0 - 1, \(j++\), \(For[j2 = j + 1, j2 < N0, \(j2++\), 
                T4c = T4b; \ Do[T4c = T4c /. x[k] \[Rule] 0, {k, i - 1}]; 
                Do[T4c = T4c /. x[k] \[Rule] 0, {k, i + 1, j - 1}]; \ 
                Do[T4c = T4c /. x[k] \[Rule] 0, {k, j + 1, j2 - 1}]; \ 
                Do[T4c = T4c /. x[k] \[Rule] 0, {k, j2 + 1, N0}]; \ 
                t[i, j, j2] = Expand[T4c]; T4b = T4b - t[i, j, j2]; \ 
                t[i, j, j2] = Expand[t[i, j, j2]/\((x[i]\ x[j]\ x[j2])\)]; 
                d211[i, j, j2] = 
                  Simplify[
                    Limit[Limit[t[i, j, j2], x[j] \[Rule] 0], 
                        x[j2] \[Rule] 0]/x[i]]; 
                d121[i, j, j2] = 
                  Simplify[
                    Limit[Limit[t[i, j, j2], x[i] \[Rule] 0], 
                        x[j2] \[Rule] 0]/x[j]]; 
                d112[i, j, j2] = 
                  Simplify[
                    Limit[Limit[t[i, j, j2], x[j] \[Rule] 0], x[i] \[Rule] 0]/
                      x[j2]];\ \ ];\)\ ];\)\ ];\)\)], "Input",
  CellLabel->"In[43]:="],

Cell[BoxData[
    \(\(a1 = 
        T2 \((\(-1\) - w \( 3 \((N0 - 1)\)\)\/\(16  N0\))\) + 
          T4 \((w/4)\);\)\)], "Input",
  CellLabel->"In[44]:="],

Cell[BoxData[
    \(\(a2 = \(-T2\);\)\)], "Input",
  CellLabel->"In[45]:="],

Cell[BoxData[
    \(Clear[i]; 
    For[\(i = 1;\), 
      i < N0, \(i++\), \(da1i1[i] = Expand[D[a1, x[i]]];\)]\)], "Input",
  CellLabel->"In[46]:="],

Cell[BoxData[
    \(Clear[i]; 
    For[i = 1; apu0 = 0, i < N0, \(i++\), 
      da1i2[i] = Collect[Expand[D[da1i1[i], x[i]]], w]; \ 
      apu0 = apu0 + da1i2[i];]; apu0 = Collect[apu0, w];\)], "Input",
  CellLabel->"In[47]:="],

Cell[BoxData[
    \(Clear[i]; 
    For[i = 1; apu2 = 0, i < N0, \(i++\), apu = da1i1[i] /. \ w \[Rule] 0; 
      apu3 = Collect[da1i1[i] - apu, w]; 
      apu2 = apu2 + Expand[apu^2 + 2  apu\ apu3];]; 
    apu2 = Collect[apu2, w];\)], "Input",
  CellLabel->"In[48]:="],

Cell[BoxData[
    \(\(RD2 = 
        Collect[Expand[\ 
            w \((\ T2 - \((N0 - 1)\)/2)\)\  - \((w/2)\) 
                Expand[\((apu0 + apu2)\)]], w];\)\)], "Input",
  CellLabel->"In[49]:="],

Cell[BoxData[
    \(\(For[i = 1; RD4 = 0, i < N0, \(i++\), 
        If[d4[i] \[NotEqual] 0, 
          RD4 = RD4 + 
              d4[i] Simplify[\((D[Exp[a2], {x[i], 4}]/
                      Exp[a2])\)]]\ ];\)\)], "Input",
  CellLabel->"In[50]:="],

Cell[BoxData[
    \(\(For[i = 1; RD123 = 0, 
        i < N0 - 1, \(i++\), \(For[j = i + 1, j < N0, \(j++\), \ 
            If[d31[i, j] \[NotEqual] 0, 
              RD123 = RD123 + 
                  d31[i, j] 
                    Simplify[\((D[D[Exp[a2], {x[i], 3}], {x[j], 1}]/
                          Exp[a2])\)]]; 
            If[d22[i, j] \[NotEqual] 0, 
              RD123 = RD123 + 
                  d22[i, j] 
                    Simplify[\((D[D[Exp[a2], {x[i], 2}], {x[j], 2}]/
                          Exp[a2])\)]]; 
            If[d13[i, j] \[NotEqual] 0, 
              RD123 = RD123 + 
                  d13[i, j] 
                    Simplify[\((D[D[Exp[a2], {x[i], 1}], {x[j], 3}]/
                          Exp[a2])\)]];\ ];\)];\)\)], "Input",
  CellLabel->"In[51]:="],

Cell[BoxData[
    \(\(For[i = 1; RD211 = 0, 
        i < N0 - 2, \(i++\), \(For[j = i + 1, 
            j < N0 - 1, \(j++\), \(For[j2 = j + 1, j2 < N0, \(j2++\), \ 
                If[d211[i, j, j2] \[NotEqual] 0, 
                  RD211 = 
                    RD211 + 
                      d211[i, j, j2] 
                        Simplify[\((D[
                                D[D[Exp[a2], {x[i], 2}], {x[j], 1}], {x[j2], 
                                  1}]/Exp[a2])\)]]; \ 
                If[d121[i, j, j2] \[NotEqual] 0, 
                  RD211 = 
                    RD211 + 
                      d121[i, j, j2] 
                        Simplify[\((D[
                                D[D[Exp[a2], {x[i], 1}], {x[j], 2}], {x[j2], 
                                  1}]/Exp[a2])\)]]; 
                If[d112[i, j, j2] \[NotEqual] 0, 
                  RD211 = 
                    RD211 + 
                      d112[i, j, j2] 
                        Simplify[\((D[
                                D[D[Exp[a2], {x[i], 1}], {x[j], 1}], {x[j2], 
                                  2}]/Exp[a2])\)]];\ ];\)];\)];\)\)], "Input",\

  CellLabel->"In[52]:="],

Cell[CellGroupData[{

Cell[BoxData[
    \({N0, 
      Simplify[Collect[
          Simplify[\(w\^2\) \((N0 - 1)\)\^2\/\(32  N0\) + 
              RD2 - \(w\^2\) \((RD4 + RD123 + RD211)\)], w]]}\)], "Input",
  CellLabel->"In[53]:="],

Cell[BoxData[
    \({24, 0}\)], "Output",
  CellLabel->"Out[53]="]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Case N = 25", "Section"],

Cell[BoxData[
    \(N0 = 25; Clear[q, t, d4, d13, d22, d31, d211, d121, d112]; 
    Clear[t];\)], "Input",
  CellLabel->"In[54]:="],

Cell[BoxData[
    \(For[i = 1, i < N0 + 1, \(i++\), 
      q[i] = x[i] Sqrt[\((N0 - i)\)/\((N0 + 1 - i)\)]; 
      Do[q[i] = q[i] - x[j]/Sqrt[\((N0 - j)\) \((N0 + 1 - j)\)], {j, 
          i - 1}]]\)], "Input",
  CellLabel->"In[55]:="],

Cell[BoxData[
    \(\(T2 = Simplify[Expand[Sum[q[i]^2, {i, 1, N0}]]]/2;\)\)], "Input",
  CellLabel->"In[56]:="],

Cell[BoxData[
    \(\(T4 = Expand[Sum[q[i]^4, {i, 1, N0}]/24];\)\)], "Input",
  CellLabel->"In[57]:="],

Cell[BoxData[
    \(\(For[i = 1; T4b = T4, i < N0, \(i++\), T4c = T4b; 
        Do[T4c = T4c /. x[j] \[Rule] 0, {j, i - 1}]; 
        Do[T4c = T4c\  /. x[j] \[Rule] 0, {j, i + 1, N0 - 1}]; 
        d4[i] = T4c\  /. x[i] \[Rule] 1; 
        T4b = T4b - d4[i] x[i]^4];\)\)], "Input",
  CellLabel->"In[58]:="],

Cell[BoxData[
    \(\(For[i = 1, 
        i < N0 - 1, \(i++\), \(For[j = i + 1, j < N0, \(j++\), T4c = T4b; \ 
            Do[T4c = T4c\  /. x[k] \[Rule] 0, {k, i - 1}]; 
            Do[T4c = T4c /. x[k] \[Rule] 0, {k, i + 1, j - 1}]; \ 
            Do[T4c = T4c /. x[k] \[Rule] 0, {k, j + 1, N0}]; \ 
            t[i, j] = Expand[T4c]; T4b = T4b - t[i, j]; \ 
            t[i, j] = Expand[t[i, j]/\((x[i]\ x[j])\)]; 
            d31[i, j] = 
              Simplify[t[i, j] /. x[j] \[Rule] 0] /. x[i] \[Rule] 1; 
            d13[i, j] = 
              Simplify[t[i, j] /. x[j] \[Rule] 1] /. x[i] \[Rule] 0; \ 
            d22[i, j] = 
              Simplify[
                Limit[Limit[t[i, j], x[j] \[Rule] 1], x[i] \[Rule] 1] - 
                  d31[i, j] - d13[i, j]]\ ];\)];\)\)], "Input",
  CellLabel->"In[59]:="],

Cell[BoxData[
    \(\(For[i = 1, 
        i < N0 - 2, \(i++\), \(For[j = i + 1, 
            j < N0 - 1, \(j++\), \(For[j2 = j + 1, j2 < N0, \(j2++\), 
                T4c = T4b; \ Do[T4c = T4c /. x[k] \[Rule] 0, {k, i - 1}]; 
                Do[T4c = T4c /. x[k] \[Rule] 0, {k, i + 1, j - 1}]; \ 
                Do[T4c = T4c /. x[k] \[Rule] 0, {k, j + 1, j2 - 1}]; \ 
                Do[T4c = T4c /. x[k] \[Rule] 0, {k, j2 + 1, N0}]; \ 
                t[i, j, j2] = Expand[T4c]; T4b = T4b - t[i, j, j2]; \ 
                t[i, j, j2] = Expand[t[i, j, j2]/\((x[i]\ x[j]\ x[j2])\)]; 
                d211[i, j, j2] = 
                  Simplify[
                    Limit[Limit[t[i, j, j2], x[j] \[Rule] 0], 
                        x[j2] \[Rule] 0]/x[i]]; 
                d121[i, j, j2] = 
                  Simplify[
                    Limit[Limit[t[i, j, j2], x[i] \[Rule] 0], 
                        x[j2] \[Rule] 0]/x[j]]; 
                d112[i, j, j2] = 
                  Simplify[
                    Limit[Limit[t[i, j, j2], x[j] \[Rule] 0], x[i] \[Rule] 0]/
                      x[j2]];\ \ ];\)\ ];\)\ ];\)\)], "Input",
  CellLabel->"In[60]:="],

Cell[BoxData[
    \(\(a1 = 
        T2 \((\(-1\) - w \( 3 \((N0 - 1)\)\)\/\(16  N0\))\) + 
          T4 \((w/4)\);\)\)], "Input",
  CellLabel->"In[61]:="],

Cell[BoxData[
    \(\(a2 = \(-T2\);\)\)], "Input",
  CellLabel->"In[62]:="],

Cell[BoxData[
    \(Clear[i]; 
    For[\(i = 1;\), 
      i < N0, \(i++\), \(da1i1[i] = Expand[D[a1, x[i]]];\)]\)], "Input",
  CellLabel->"In[63]:="],

Cell[BoxData[
    \(Clear[i]; 
    For[i = 1; apu0 = 0, i < N0, \(i++\), 
      da1i2[i] = Collect[Expand[D[da1i1[i], x[i]]], w]; \ 
      apu0 = apu0 + da1i2[i];]; apu0 = Collect[apu0, w];\)], "Input",
  CellLabel->"In[64]:="],

Cell[BoxData[
    \(Clear[i]; 
    For[i = 1; apu2 = 0, i < N0, \(i++\), apu = da1i1[i] /. \ w \[Rule] 0; 
      apu3 = Collect[da1i1[i] - apu, w]; 
      apu2 = apu2 + Expand[apu^2 + 2  apu\ apu3];]; 
    apu2 = Collect[apu2, w];\)], "Input",
  CellLabel->"In[65]:="],

Cell[BoxData[
    \(\(RD2 = 
        Collect[Expand[\ 
            w \((\ T2 - \((N0 - 1)\)/2)\)\  - \((w/2)\) 
                Expand[\((apu0 + apu2)\)]], w];\)\)], "Input",
  CellLabel->"In[66]:="],

Cell[BoxData[
    \(\(For[i = 1; RD4 = 0, i < N0, \(i++\), 
        If[d4[i] \[NotEqual] 0, 
          RD4 = RD4 + 
              d4[i] Simplify[\((D[Exp[a2], {x[i], 4}]/
                      Exp[a2])\)]]\ ];\)\)], "Input",
  CellLabel->"In[67]:="],

Cell[BoxData[
    \(\(For[i = 1; RD123 = 0, 
        i < N0 - 1, \(i++\), \(For[j = i + 1, j < N0, \(j++\), \ 
            If[d31[i, j] \[NotEqual] 0, 
              RD123 = RD123 + 
                  d31[i, j] 
                    Simplify[\((D[D[Exp[a2], {x[i], 3}], {x[j], 1}]/
                          Exp[a2])\)]]; 
            If[d22[i, j] \[NotEqual] 0, 
              RD123 = RD123 + 
                  d22[i, j] 
                    Simplify[\((D[D[Exp[a2], {x[i], 2}], {x[j], 2}]/
                          Exp[a2])\)]]; 
            If[d13[i, j] \[NotEqual] 0, 
              RD123 = RD123 + 
                  d13[i, j] 
                    Simplify[\((D[D[Exp[a2], {x[i], 1}], {x[j], 3}]/
                          Exp[a2])\)]];\ ];\)];\)\)], "Input",
  CellLabel->"In[68]:="],

Cell[BoxData[
    \(\(For[i = 1; RD211 = 0, 
        i < N0 - 2, \(i++\), \(For[j = i + 1, 
            j < N0 - 1, \(j++\), \(For[j2 = j + 1, j2 < N0, \(j2++\), \ 
                If[d211[i, j, j2] \[NotEqual] 0, 
                  RD211 = 
                    RD211 + 
                      d211[i, j, j2] 
                        Simplify[\((D[
                                D[D[Exp[a2], {x[i], 2}], {x[j], 1}], {x[j2], 
                                  1}]/Exp[a2])\)]]; \ 
                If[d121[i, j, j2] \[NotEqual] 0, 
                  RD211 = 
                    RD211 + 
                      d121[i, j, j2] 
                        Simplify[\((D[
                                D[D[Exp[a2], {x[i], 1}], {x[j], 2}], {x[j2], 
                                  1}]/Exp[a2])\)]]; 
                If[d112[i, j, j2] \[NotEqual] 0, 
                  RD211 = 
                    RD211 + 
                      d112[i, j, j2] 
                        Simplify[\((D[
                                D[D[Exp[a2], {x[i], 1}], {x[j], 1}], {x[j2], 
                                  2}]/Exp[a2])\)]];\ ];\)];\)];\)\)], "Input",\

  CellLabel->"In[69]:="],

Cell[CellGroupData[{

Cell[BoxData[
    \({N0, 
      Simplify[Collect[
          Simplify[\(w\^2\) \((N0 - 1)\)\^2\/\(32  N0\) + 
              RD2 - \(w\^2\) \((RD4 + RD123 + RD211)\)], w]]}\)], "Input",
  CellLabel->"In[70]:="],

Cell[BoxData[
    \({25, 0}\)], "Output",
  CellLabel->"Out[70]="]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Case N = 26", "Section"],

Cell[BoxData[
    \(N0 = 26; Clear[q, t, d4, d13, d22, d31, d211, d121, d112]; 
    Clear[t];\)], "Input",
  CellLabel->"In[1]:="],

Cell[BoxData[
    \(For[i = 1, i < N0 + 1, \(i++\), 
      q[i] = x[i] Sqrt[\((N0 - i)\)/\((N0 + 1 - i)\)]; 
      Do[q[i] = q[i] - x[j]/Sqrt[\((N0 - j)\) \((N0 + 1 - j)\)], {j, 
          i - 1}]]\)], "Input",
  CellLabel->"In[2]:="],

Cell[BoxData[
    \(\(T2 = Simplify[Expand[Sum[q[i]^2, {i, 1, N0}]]]/2;\)\)], "Input",
  CellLabel->"In[3]:="],

Cell[BoxData[
    \(\(T4 = Expand[Sum[q[i]^4, {i, 1, N0}]/24];\)\)], "Input",
  CellLabel->"In[4]:="],

Cell[BoxData[
    \(\(For[i = 1; T4b = T4, i < N0, \(i++\), T4c = T4b; 
        Do[T4c = T4c /. x[j] \[Rule] 0, {j, i - 1}]; 
        Do[T4c = T4c\  /. x[j] \[Rule] 0, {j, i + 1, N0 - 1}]; 
        d4[i] = T4c\  /. x[i] \[Rule] 1; 
        T4b = T4b - d4[i] x[i]^4];\)\)], "Input",
  CellLabel->"In[5]:="],

Cell[BoxData[
    \(\(For[i = 1, 
        i < N0 - 1, \(i++\), \(For[j = i + 1, j < N0, \(j++\), T4c = T4b; \ 
            Do[T4c = T4c\  /. x[k] \[Rule] 0, {k, i - 1}]; 
            Do[T4c = T4c /. x[k] \[Rule] 0, {k, i + 1, j - 1}]; \ 
            Do[T4c = T4c /. x[k] \[Rule] 0, {k, j + 1, N0}]; \ 
            t[i, j] = Expand[T4c]; T4b = T4b - t[i, j]; \ 
            t[i, j] = Expand[t[i, j]/\((x[i]\ x[j])\)]; 
            d31[i, j] = 
              Simplify[t[i, j] /. x[j] \[Rule] 0] /. x[i] \[Rule] 1; 
            d13[i, j] = 
              Simplify[t[i, j] /. x[j] \[Rule] 1] /. x[i] \[Rule] 0; \ 
            d22[i, j] = 
              Simplify[
                Limit[Limit[t[i, j], x[j] \[Rule] 1], x[i] \[Rule] 1] - 
                  d31[i, j] - d13[i, j]]\ ];\)];\)\)], "Input",
  CellLabel->"In[6]:="],

Cell[BoxData[
    \(\(For[i = 1, 
        i < N0 - 2, \(i++\), \(For[j = i + 1, 
            j < N0 - 1, \(j++\), \(For[j2 = j + 1, j2 < N0, \(j2++\), 
                T4c = T4b; \ Do[T4c = T4c /. x[k] \[Rule] 0, {k, i - 1}]; 
                Do[T4c = T4c /. x[k] \[Rule] 0, {k, i + 1, j - 1}]; \ 
                Do[T4c = T4c /. x[k] \[Rule] 0, {k, j + 1, j2 - 1}]; \ 
                Do[T4c = T4c /. x[k] \[Rule] 0, {k, j2 + 1, N0}]; \ 
                t[i, j, j2] = Expand[T4c]; T4b = T4b - t[i, j, j2]; \ 
                t[i, j, j2] = Expand[t[i, j, j2]/\((x[i]\ x[j]\ x[j2])\)]; 
                d211[i, j, j2] = 
                  Simplify[
                    Limit[Limit[t[i, j, j2], x[j] \[Rule] 0], 
                        x[j2] \[Rule] 0]/x[i]]; 
                d121[i, j, j2] = 
                  Simplify[
                    Limit[Limit[t[i, j, j2], x[i] \[Rule] 0], 
                        x[j2] \[Rule] 0]/x[j]]; 
                d112[i, j, j2] = 
                  Simplify[
                    Limit[Limit[t[i, j, j2], x[j] \[Rule] 0], x[i] \[Rule] 0]/
                      x[j2]];\ \ ];\)\ ];\)\ ];\)\)], "Input",
  CellLabel->"In[7]:="],

Cell[BoxData[
    \(\(a1 = 
        T2 \((\(-1\) - w \( 3 \((N0 - 1)\)\)\/\(16  N0\))\) + 
          T4 \((w/4)\);\)\)], "Input",
  CellLabel->"In[8]:="],

Cell[BoxData[
    \(\(a2 = \(-T2\);\)\)], "Input",
  CellLabel->"In[9]:="],

Cell[BoxData[
    \(Clear[i]; 
    For[\(i = 1;\), 
      i < N0, \(i++\), \(da1i1[i] = Expand[D[a1, x[i]]];\)]\)], "Input",
  CellLabel->"In[10]:="],

Cell[BoxData[
    \(Clear[i]; 
    For[i = 1; apu0 = 0, i < N0, \(i++\), 
      da1i2[i] = Collect[Expand[D[da1i1[i], x[i]]], w]; \ 
      apu0 = apu0 + da1i2[i];]; apu0 = Collect[apu0, w];\)], "Input",
  CellLabel->"In[11]:="],

Cell[BoxData[
    \(Clear[i]; 
    For[i = 1; apu2 = 0, i < N0, \(i++\), apu = da1i1[i] /. \ w \[Rule] 0; 
      apu3 = Collect[da1i1[i] - apu, w]; 
      apu2 = apu2 + Expand[apu^2 + 2  apu\ apu3];]; 
    apu2 = Collect[apu2, w];\)], "Input",
  CellLabel->"In[12]:="],

Cell[BoxData[
    \(\(RD2 = 
        Collect[Expand[\ 
            w \((\ T2 - \((N0 - 1)\)/2)\)\  - \((w/2)\) 
                Expand[\((apu0 + apu2)\)]], w];\)\)], "Input",
  CellLabel->"In[13]:="],

Cell[BoxData[
    \(\(For[i = 1; RD4 = 0, i < N0, \(i++\), 
        If[d4[i] \[NotEqual] 0, 
          RD4 = RD4 + 
              d4[i] Simplify[\((D[Exp[a2], {x[i], 4}]/
                      Exp[a2])\)]]\ ];\)\)], "Input",
  CellLabel->"In[14]:="],

Cell[BoxData[
    \(\(For[i = 1; RD123 = 0, 
        i < N0 - 1, \(i++\), \(For[j = i + 1, j < N0, \(j++\), \ 
            If[d31[i, j] \[NotEqual] 0, 
              RD123 = RD123 + 
                  d31[i, j] 
                    Simplify[\((D[D[Exp[a2], {x[i], 3}], {x[j], 1}]/
                          Exp[a2])\)]]; 
            If[d22[i, j] \[NotEqual] 0, 
              RD123 = RD123 + 
                  d22[i, j] 
                    Simplify[\((D[D[Exp[a2], {x[i], 2}], {x[j], 2}]/
                          Exp[a2])\)]]; 
            If[d13[i, j] \[NotEqual] 0, 
              RD123 = RD123 + 
                  d13[i, j] 
                    Simplify[\((D[D[Exp[a2], {x[i], 1}], {x[j], 3}]/
                          Exp[a2])\)]];\ ];\)];\)\)], "Input",
  CellLabel->"In[15]:="],

Cell[BoxData[
    \(\(For[i = 1; RD211 = 0, 
        i < N0 - 2, \(i++\), \(For[j = i + 1, 
            j < N0 - 1, \(j++\), \(For[j2 = j + 1, j2 < N0, \(j2++\), \ 
                If[d211[i, j, j2] \[NotEqual] 0, 
                  RD211 = 
                    RD211 + 
                      d211[i, j, j2] 
                        Simplify[\((D[
                                D[D[Exp[a2], {x[i], 2}], {x[j], 1}], {x[j2], 
                                  1}]/Exp[a2])\)]]; \ 
                If[d121[i, j, j2] \[NotEqual] 0, 
                  RD211 = 
                    RD211 + 
                      d121[i, j, j2] 
                        Simplify[\((D[
                                D[D[Exp[a2], {x[i], 1}], {x[j], 2}], {x[j2], 
                                  1}]/Exp[a2])\)]]; 
                If[d112[i, j, j2] \[NotEqual] 0, 
                  RD211 = 
                    RD211 + 
                      d112[i, j, j2] 
                        Simplify[\((D[
                                D[D[Exp[a2], {x[i], 1}], {x[j], 1}], {x[j2], 
                                  2}]/Exp[a2])\)]];\ ];\)];\)];\)\)], "Input",\

  CellLabel->"In[16]:="],

Cell[CellGroupData[{

Cell[BoxData[
    \({N0, 
      Simplify[Collect[
          Simplify[\(w\^2\) \((N0 - 1)\)\^2\/\(32  N0\) + 
              RD2 - \(w\^2\) \((RD4 + RD123 + RD211)\)], w]]}\)], "Input",
  CellLabel->"In[17]:="],

Cell[BoxData[
    \({26, 0}\)], "Output",
  CellLabel->"Out[17]="]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Case N = 27", "Section"],

Cell[BoxData[
    \(N0 = 27; Clear[q, t, d4, d13, d22, d31, d211, d121, d112]; 
    Clear[t];\)], "Input",
  CellLabel->"In[18]:="],

Cell[BoxData[
    \(For[i = 1, i < N0 + 1, \(i++\), 
      q[i] = x[i] Sqrt[\((N0 - i)\)/\((N0 + 1 - i)\)]; 
      Do[q[i] = q[i] - x[j]/Sqrt[\((N0 - j)\) \((N0 + 1 - j)\)], {j, 
          i - 1}]]\)], "Input",
  CellLabel->"In[19]:="],

Cell[BoxData[
    \(\(T2 = Simplify[Expand[Sum[q[i]^2, {i, 1, N0}]]]/2;\)\)], "Input",
  CellLabel->"In[20]:="],

Cell[BoxData[
    \(\(T4 = Expand[Sum[q[i]^4, {i, 1, N0}]/24];\)\)], "Input",
  CellLabel->"In[21]:="],

Cell[BoxData[
    \(\(For[i = 1; T4b = T4, i < N0, \(i++\), T4c = T4b; 
        Do[T4c = T4c /. x[j] \[Rule] 0, {j, i - 1}]; 
        Do[T4c = T4c\  /. x[j] \[Rule] 0, {j, i + 1, N0 - 1}]; 
        d4[i] = T4c\  /. x[i] \[Rule] 1; 
        T4b = T4b - d4[i] x[i]^4];\)\)], "Input",
  CellLabel->"In[22]:="],

Cell[BoxData[
    \(\(For[i = 1, 
        i < N0 - 1, \(i++\), \(For[j = i + 1, j < N0, \(j++\), T4c = T4b; \ 
            Do[T4c = T4c\  /. x[k] \[Rule] 0, {k, i - 1}]; 
            Do[T4c = T4c /. x[k] \[Rule] 0, {k, i + 1, j - 1}]; \ 
            Do[T4c = T4c /. x[k] \[Rule] 0, {k, j + 1, N0}]; \ 
            t[i, j] = Expand[T4c]; T4b = T4b - t[i, j]; \ 
            t[i, j] = Expand[t[i, j]/\((x[i]\ x[j])\)]; 
            d31[i, j] = 
              Simplify[t[i, j] /. x[j] \[Rule] 0] /. x[i] \[Rule] 1; 
            d13[i, j] = 
              Simplify[t[i, j] /. x[j] \[Rule] 1] /. x[i] \[Rule] 0; \ 
            d22[i, j] = 
              Simplify[
                Limit[Limit[t[i, j], x[j] \[Rule] 1], x[i] \[Rule] 1] - 
                  d31[i, j] - d13[i, j]]\ ];\)];\)\)], "Input",
  CellLabel->"In[23]:="],

Cell[BoxData[
    \(\(For[i = 1, 
        i < N0 - 2, \(i++\), \(For[j = i + 1, 
            j < N0 - 1, \(j++\), \(For[j2 = j + 1, j2 < N0, \(j2++\), 
                T4c = T4b; \ Do[T4c = T4c /. x[k] \[Rule] 0, {k, i - 1}]; 
                Do[T4c = T4c /. x[k] \[Rule] 0, {k, i + 1, j - 1}]; \ 
                Do[T4c = T4c /. x[k] \[Rule] 0, {k, j + 1, j2 - 1}]; \ 
                Do[T4c = T4c /. x[k] \[Rule] 0, {k, j2 + 1, N0}]; \ 
                t[i, j, j2] = Expand[T4c]; T4b = T4b - t[i, j, j2]; \ 
                t[i, j, j2] = Expand[t[i, j, j2]/\((x[i]\ x[j]\ x[j2])\)]; 
                d211[i, j, j2] = 
                  Simplify[
                    Limit[Limit[t[i, j, j2], x[j] \[Rule] 0], 
                        x[j2] \[Rule] 0]/x[i]]; 
                d121[i, j, j2] = 
                  Simplify[
                    Limit[Limit[t[i, j, j2], x[i] \[Rule] 0], 
                        x[j2] \[Rule] 0]/x[j]]; 
                d112[i, j, j2] = 
                  Simplify[
                    Limit[Limit[t[i, j, j2], x[j] \[Rule] 0], x[i] \[Rule] 0]/
                      x[j2]];\ \ ];\)\ ];\)\ ];\)\)], "Input",
  CellLabel->"In[24]:="],

Cell[BoxData[
    \(\(a1 = 
        T2 \((\(-1\) - w \( 3 \((N0 - 1)\)\)\/\(16  N0\))\) + 
          T4 \((w/4)\);\)\)], "Input",
  CellLabel->"In[25]:="],

Cell[BoxData[
    \(\(a2 = \(-T2\);\)\)], "Input",
  CellLabel->"In[26]:="],

Cell[BoxData[
    \(Clear[i]; 
    For[\(i = 1;\), 
      i < N0, \(i++\), \(da1i1[i] = Expand[D[a1, x[i]]];\)]\)], "Input",
  CellLabel->"In[27]:="],

Cell[BoxData[
    \(Clear[i]; 
    For[i = 1; apu0 = 0, i < N0, \(i++\), 
      da1i2[i] = Collect[Expand[D[da1i1[i], x[i]]], w]; \ 
      apu0 = apu0 + da1i2[i];]; apu0 = Collect[apu0, w];\)], "Input",
  CellLabel->"In[28]:="],

Cell[BoxData[
    \(Clear[i]; 
    For[i = 1; apu2 = 0, i < N0, \(i++\), apu = da1i1[i] /. \ w \[Rule] 0; 
      apu3 = Collect[da1i1[i] - apu, w]; 
      apu2 = apu2 + Expand[apu^2 + 2  apu\ apu3];]; 
    apu2 = Collect[apu2, w];\)], "Input",
  CellLabel->"In[29]:="],

Cell[BoxData[
    \(\(RD2 = 
        Collect[Expand[\ 
            w \((\ T2 - \((N0 - 1)\)/2)\)\  - \((w/2)\) 
                Expand[\((apu0 + apu2)\)]], w];\)\)], "Input",
  CellLabel->"In[30]:="],

Cell[BoxData[
    \(\(For[i = 1; RD4 = 0, i < N0, \(i++\), 
        If[d4[i] \[NotEqual] 0, 
          RD4 = RD4 + 
              d4[i] Simplify[\((D[Exp[a2], {x[i], 4}]/
                      Exp[a2])\)]]\ ];\)\)], "Input",
  CellLabel->"In[31]:="],

Cell[BoxData[
    \(\(For[i = 1; RD123 = 0, 
        i < N0 - 1, \(i++\), \(For[j = i + 1, j < N0, \(j++\), \ 
            If[d31[i, j] \[NotEqual] 0, 
              RD123 = RD123 + 
                  d31[i, j] 
                    Simplify[\((D[D[Exp[a2], {x[i], 3}], {x[j], 1}]/
                          Exp[a2])\)]]; 
            If[d22[i, j] \[NotEqual] 0, 
              RD123 = RD123 + 
                  d22[i, j] 
                    Simplify[\((D[D[Exp[a2], {x[i], 2}], {x[j], 2}]/
                          Exp[a2])\)]]; 
            If[d13[i, j] \[NotEqual] 0, 
              RD123 = RD123 + 
                  d13[i, j] 
                    Simplify[\((D[D[Exp[a2], {x[i], 1}], {x[j], 3}]/
                          Exp[a2])\)]];\ ];\)];\)\)], "Input",
  CellLabel->"In[32]:="],

Cell[BoxData[
    \(\(For[i = 1; RD211 = 0, 
        i < N0 - 2, \(i++\), \(For[j = i + 1, 
            j < N0 - 1, \(j++\), \(For[j2 = j + 1, j2 < N0, \(j2++\), \ 
                If[d211[i, j, j2] \[NotEqual] 0, 
                  RD211 = 
                    RD211 + 
                      d211[i, j, j2] 
                        Simplify[\((D[
                                D[D[Exp[a2], {x[i], 2}], {x[j], 1}], {x[j2], 
                                  1}]/Exp[a2])\)]]; \ 
                If[d121[i, j, j2] \[NotEqual] 0, 
                  RD211 = 
                    RD211 + 
                      d121[i, j, j2] 
                        Simplify[\((D[
                                D[D[Exp[a2], {x[i], 1}], {x[j], 2}], {x[j2], 
                                  1}]/Exp[a2])\)]]; 
                If[d112[i, j, j2] \[NotEqual] 0, 
                  RD211 = 
                    RD211 + 
                      d112[i, j, j2] 
                        Simplify[\((D[
                                D[D[Exp[a2], {x[i], 1}], {x[j], 1}], {x[j2], 
                                  2}]/Exp[a2])\)]];\ ];\)];\)];\)\)], "Input",\

  CellLabel->"In[33]:="],

Cell[CellGroupData[{

Cell[BoxData[
    \({N0, 
      Simplify[Collect[
          Simplify[\(w\^2\) \((N0 - 1)\)\^2\/\(32  N0\) + 
              RD2 - \(w\^2\) \((RD4 + RD123 + RD211)\)], w]]}\)], "Input",
  CellLabel->"In[34]:="],

Cell[BoxData[
    \({27, 0}\)], "Output",
  CellLabel->"Out[34]="]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Case N = 28", "Section"],

Cell[BoxData[
    \(N0 = 28; Clear[q, t, d4, d13, d22, d31, d211, d121, d112]; 
    Clear[t];\)], "Input",
  CellLabel->"In[35]:="],

Cell[BoxData[
    \(For[i = 1, i < N0 + 1, \(i++\), 
      q[i] = x[i] Sqrt[\((N0 - i)\)/\((N0 + 1 - i)\)]; 
      Do[q[i] = q[i] - x[j]/Sqrt[\((N0 - j)\) \((N0 + 1 - j)\)], {j, 
          i - 1}]]\)], "Input",
  CellLabel->"In[36]:="],

Cell[BoxData[
    \(\(T2 = Simplify[Expand[Sum[q[i]^2, {i, 1, N0}]]]/2;\)\)], "Input",
  CellLabel->"In[37]:="],

Cell[BoxData[
    \(\(T4 = Expand[Sum[q[i]^4, {i, 1, N0}]/24];\)\)], "Input",
  CellLabel->"In[38]:="],

Cell[BoxData[
    \(\(For[i = 1; T4b = T4, i < N0, \(i++\), T4c = T4b; 
        Do[T4c = T4c /. x[j] \[Rule] 0, {j, i - 1}]; 
        Do[T4c = T4c\  /. x[j] \[Rule] 0, {j, i + 1, N0 - 1}]; 
        d4[i] = T4c\  /. x[i] \[Rule] 1; 
        T4b = T4b - d4[i] x[i]^4];\)\)], "Input",
  CellLabel->"In[39]:="],

Cell[BoxData[
    \(\(For[i = 1, 
        i < N0 - 1, \(i++\), \(For[j = i + 1, j < N0, \(j++\), T4c = T4b; \ 
            Do[T4c = T4c\  /. x[k] \[Rule] 0, {k, i - 1}]; 
            Do[T4c = T4c /. x[k] \[Rule] 0, {k, i + 1, j - 1}]; \ 
            Do[T4c = T4c /. x[k] \[Rule] 0, {k, j + 1, N0}]; \ 
            t[i, j] = Expand[T4c]; T4b = T4b - t[i, j]; \ 
            t[i, j] = Expand[t[i, j]/\((x[i]\ x[j])\)]; 
            d31[i, j] = 
              Simplify[t[i, j] /. x[j] \[Rule] 0] /. x[i] \[Rule] 1; 
            d13[i, j] = 
              Simplify[t[i, j] /. x[j] \[Rule] 1] /. x[i] \[Rule] 0; \ 
            d22[i, j] = 
              Simplify[
                Limit[Limit[t[i, j], x[j] \[Rule] 1], x[i] \[Rule] 1] - 
                  d31[i, j] - d13[i, j]]\ ];\)];\)\)], "Input",
  CellLabel->"In[40]:="],

Cell[BoxData[
    \(\(For[i = 1, 
        i < N0 - 2, \(i++\), \(For[j = i + 1, 
            j < N0 - 1, \(j++\), \(For[j2 = j + 1, j2 < N0, \(j2++\), 
                T4c = T4b; \ Do[T4c = T4c /. x[k] \[Rule] 0, {k, i - 1}]; 
                Do[T4c = T4c /. x[k] \[Rule] 0, {k, i + 1, j - 1}]; \ 
                Do[T4c = T4c /. x[k] \[Rule] 0, {k, j + 1, j2 - 1}]; \ 
                Do[T4c = T4c /. x[k] \[Rule] 0, {k, j2 + 1, N0}]; \ 
                t[i, j, j2] = Expand[T4c]; T4b = T4b - t[i, j, j2]; \ 
                t[i, j, j2] = Expand[t[i, j, j2]/\((x[i]\ x[j]\ x[j2])\)]; 
                d211[i, j, j2] = 
                  Simplify[
                    Limit[Limit[t[i, j, j2], x[j] \[Rule] 0], 
                        x[j2] \[Rule] 0]/x[i]]; 
                d121[i, j, j2] = 
                  Simplify[
                    Limit[Limit[t[i, j, j2], x[i] \[Rule] 0], 
                        x[j2] \[Rule] 0]/x[j]]; 
                d112[i, j, j2] = 
                  Simplify[
                    Limit[Limit[t[i, j, j2], x[j] \[Rule] 0], x[i] \[Rule] 0]/
                      x[j2]];\ \ ];\)\ ];\)\ ];\)\)], "Input",
  CellLabel->"In[41]:="],

Cell[BoxData[
    \(\(a1 = 
        T2 \((\(-1\) - w \( 3 \((N0 - 1)\)\)\/\(16  N0\))\) + 
          T4 \((w/4)\);\)\)], "Input",
  CellLabel->"In[42]:="],

Cell[BoxData[
    \(\(a2 = \(-T2\);\)\)], "Input",
  CellLabel->"In[43]:="],

Cell[BoxData[
    \(Clear[i]; 
    For[\(i = 1;\), 
      i < N0, \(i++\), \(da1i1[i] = Expand[D[a1, x[i]]];\)]\)], "Input",
  CellLabel->"In[44]:="],

Cell[BoxData[
    \(Clear[i]; 
    For[i = 1; apu0 = 0, i < N0, \(i++\), 
      da1i2[i] = Collect[Expand[D[da1i1[i], x[i]]], w]; \ 
      apu0 = apu0 + da1i2[i];]; apu0 = Collect[apu0, w];\)], "Input",
  CellLabel->"In[45]:="],

Cell[BoxData[
    \(Clear[i]; 
    For[i = 1; apu2 = 0, i < N0, \(i++\), apu = da1i1[i] /. \ w \[Rule] 0; 
      apu3 = Collect[da1i1[i] - apu, w]; 
      apu2 = apu2 + Expand[apu^2 + 2  apu\ apu3];]; 
    apu2 = Collect[apu2, w];\)], "Input",
  CellLabel->"In[46]:="],

Cell[BoxData[
    \(\(RD2 = 
        Collect[Expand[\ 
            w \((\ T2 - \((N0 - 1)\)/2)\)\  - \((w/2)\) 
                Expand[\((apu0 + apu2)\)]], w];\)\)], "Input",
  CellLabel->"In[47]:="],

Cell[BoxData[
    \(\(For[i = 1; RD4 = 0, i < N0, \(i++\), 
        If[d4[i] \[NotEqual] 0, 
          RD4 = RD4 + 
              d4[i] Simplify[\((D[Exp[a2], {x[i], 4}]/
                      Exp[a2])\)]]\ ];\)\)], "Input",
  CellLabel->"In[48]:="],

Cell[BoxData[
    \(\(For[i = 1; RD123 = 0, 
        i < N0 - 1, \(i++\), \(For[j = i + 1, j < N0, \(j++\), \ 
            If[d31[i, j] \[NotEqual] 0, 
              RD123 = RD123 + 
                  d31[i, j] 
                    Simplify[\((D[D[Exp[a2], {x[i], 3}], {x[j], 1}]/
                          Exp[a2])\)]]; 
            If[d22[i, j] \[NotEqual] 0, 
              RD123 = RD123 + 
                  d22[i, j] 
                    Simplify[\((D[D[Exp[a2], {x[i], 2}], {x[j], 2}]/
                          Exp[a2])\)]]; 
            If[d13[i, j] \[NotEqual] 0, 
              RD123 = RD123 + 
                  d13[i, j] 
                    Simplify[\((D[D[Exp[a2], {x[i], 1}], {x[j], 3}]/
                          Exp[a2])\)]];\ ];\)];\)\)], "Input",
  CellLabel->"In[49]:="],

Cell[BoxData[
    \(\(For[i = 1; RD211 = 0, 
        i < N0 - 2, \(i++\), \(For[j = i + 1, 
            j < N0 - 1, \(j++\), \(For[j2 = j + 1, j2 < N0, \(j2++\), \ 
                If[d211[i, j, j2] \[NotEqual] 0, 
                  RD211 = 
                    RD211 + 
                      d211[i, j, j2] 
                        Simplify[\((D[
                                D[D[Exp[a2], {x[i], 2}], {x[j], 1}], {x[j2], 
                                  1}]/Exp[a2])\)]]; \ 
                If[d121[i, j, j2] \[NotEqual] 0, 
                  RD211 = 
                    RD211 + 
                      d121[i, j, j2] 
                        Simplify[\((D[
                                D[D[Exp[a2], {x[i], 1}], {x[j], 2}], {x[j2], 
                                  1}]/Exp[a2])\)]]; 
                If[d112[i, j, j2] \[NotEqual] 0, 
                  RD211 = 
                    RD211 + 
                      d112[i, j, j2] 
                        Simplify[\((D[
                                D[D[Exp[a2], {x[i], 1}], {x[j], 1}], {x[j2], 
                                  2}]/Exp[a2])\)]];\ ];\)];\)];\)\)], "Input",\

  CellLabel->"In[50]:="],

Cell[CellGroupData[{

Cell[BoxData[
    \({N0, 
      Simplify[Collect[
          Simplify[\(w\^2\) \((N0 - 1)\)\^2\/\(32  N0\) + 
              RD2 - \(w\^2\) \((RD4 + RD123 + RD211)\)], w]]}\)], "Input",
  CellLabel->"In[51]:="],

Cell[BoxData[
    \({28, 0}\)], "Output",
  CellLabel->"Out[51]="]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Case N = 29", "Section"],

Cell[BoxData[
    \(N0 = 29; Clear[q, t, d4, d13, d22, d31, d211, d121, d112]; 
    Clear[t];\)], "Input",
  CellLabel->"In[52]:="],

Cell[BoxData[
    \(For[i = 1, i < N0 + 1, \(i++\), 
      q[i] = x[i] Sqrt[\((N0 - i)\)/\((N0 + 1 - i)\)]; 
      Do[q[i] = q[i] - x[j]/Sqrt[\((N0 - j)\) \((N0 + 1 - j)\)], {j, 
          i - 1}]]\)], "Input",
  CellLabel->"In[53]:="],

Cell[BoxData[
    \(\(T2 = Simplify[Expand[Sum[q[i]^2, {i, 1, N0}]]]/2;\)\)], "Input",
  CellLabel->"In[54]:="],

Cell[BoxData[
    \(\(T4 = Expand[Sum[q[i]^4, {i, 1, N0}]/24];\)\)], "Input",
  CellLabel->"In[55]:="],

Cell[BoxData[
    \(\(For[i = 1; T4b = T4, i < N0, \(i++\), T4c = T4b; 
        Do[T4c = T4c /. x[j] \[Rule] 0, {j, i - 1}]; 
        Do[T4c = T4c\  /. x[j] \[Rule] 0, {j, i + 1, N0 - 1}]; 
        d4[i] = T4c\  /. x[i] \[Rule] 1; 
        T4b = T4b - d4[i] x[i]^4];\)\)], "Input",
  CellLabel->"In[56]:="],

Cell[BoxData[
    \(\(For[i = 1, 
        i < N0 - 1, \(i++\), \(For[j = i + 1, j < N0, \(j++\), T4c = T4b; \ 
            Do[T4c = T4c\  /. x[k] \[Rule] 0, {k, i - 1}]; 
            Do[T4c = T4c /. x[k] \[Rule] 0, {k, i + 1, j - 1}]; \ 
            Do[T4c = T4c /. x[k] \[Rule] 0, {k, j + 1, N0}]; \ 
            t[i, j] = Expand[T4c]; T4b = T4b - t[i, j]; \ 
            t[i, j] = Expand[t[i, j]/\((x[i]\ x[j])\)]; 
            d31[i, j] = 
              Simplify[t[i, j] /. x[j] \[Rule] 0] /. x[i] \[Rule] 1; 
            d13[i, j] = 
              Simplify[t[i, j] /. x[j] \[Rule] 1] /. x[i] \[Rule] 0; \ 
            d22[i, j] = 
              Simplify[
                Limit[Limit[t[i, j], x[j] \[Rule] 1], x[i] \[Rule] 1] - 
                  d31[i, j] - d13[i, j]]\ ];\)];\)\)], "Input",
  CellLabel->"In[57]:="],

Cell[BoxData[
    \(\(For[i = 1, 
        i < N0 - 2, \(i++\), \(For[j = i + 1, 
            j < N0 - 1, \(j++\), \(For[j2 = j + 1, j2 < N0, \(j2++\), 
                T4c = T4b; \ Do[T4c = T4c /. x[k] \[Rule] 0, {k, i - 1}]; 
                Do[T4c = T4c /. x[k] \[Rule] 0, {k, i + 1, j - 1}]; \ 
                Do[T4c = T4c /. x[k] \[Rule] 0, {k, j + 1, j2 - 1}]; \ 
                Do[T4c = T4c /. x[k] \[Rule] 0, {k, j2 + 1, N0}]; \ 
                t[i, j, j2] = Expand[T4c]; T4b = T4b - t[i, j, j2]; \ 
                t[i, j, j2] = Expand[t[i, j, j2]/\((x[i]\ x[j]\ x[j2])\)]; 
                d211[i, j, j2] = 
                  Simplify[
                    Limit[Limit[t[i, j, j2], x[j] \[Rule] 0], 
                        x[j2] \[Rule] 0]/x[i]]; 
                d121[i, j, j2] = 
                  Simplify[
                    Limit[Limit[t[i, j, j2], x[i] \[Rule] 0], 
                        x[j2] \[Rule] 0]/x[j]]; 
                d112[i, j, j2] = 
                  Simplify[
                    Limit[Limit[t[i, j, j2], x[j] \[Rule] 0], x[i] \[Rule] 0]/
                      x[j2]];\ \ ];\)\ ];\)\ ];\)\)], "Input",
  CellLabel->"In[58]:="],

Cell[BoxData[
    \(\(a1 = 
        T2 \((\(-1\) - w \( 3 \((N0 - 1)\)\)\/\(16  N0\))\) + 
          T4 \((w/4)\);\)\)], "Input",
  CellLabel->"In[59]:="],

Cell[BoxData[
    \(\(a2 = \(-T2\);\)\)], "Input",
  CellLabel->"In[60]:="],

Cell[BoxData[
    \(Clear[i]; 
    For[\(i = 1;\), 
      i < N0, \(i++\), \(da1i1[i] = Expand[D[a1, x[i]]];\)]\)], "Input",
  CellLabel->"In[61]:="],

Cell[BoxData[
    \(Clear[i]; 
    For[i = 1; apu0 = 0, i < N0, \(i++\), 
      da1i2[i] = Collect[Expand[D[da1i1[i], x[i]]], w]; \ 
      apu0 = apu0 + da1i2[i];]; apu0 = Collect[apu0, w];\)], "Input",
  CellLabel->"In[62]:="],

Cell[BoxData[
    \(Clear[i]; 
    For[i = 1; apu2 = 0, i < N0, \(i++\), apu = da1i1[i] /. \ w \[Rule] 0; 
      apu3 = Collect[da1i1[i] - apu, w]; 
      apu2 = apu2 + Expand[apu^2 + 2  apu\ apu3];]; 
    apu2 = Collect[apu2, w];\)], "Input",
  CellLabel->"In[63]:="],

Cell[BoxData[
    \(\(RD2 = 
        Collect[Expand[\ 
            w \((\ T2 - \((N0 - 1)\)/2)\)\  - \((w/2)\) 
                Expand[\((apu0 + apu2)\)]], w];\)\)], "Input",
  CellLabel->"In[64]:="],

Cell[BoxData[
    \(\(For[i = 1; RD4 = 0, i < N0, \(i++\), 
        If[d4[i] \[NotEqual] 0, 
          RD4 = RD4 + 
              d4[i] Simplify[\((D[Exp[a2], {x[i], 4}]/
                      Exp[a2])\)]]\ ];\)\)], "Input",
  CellLabel->"In[65]:="],

Cell[BoxData[
    \(\(For[i = 1; RD123 = 0, 
        i < N0 - 1, \(i++\), \(For[j = i + 1, j < N0, \(j++\), \ 
            If[d31[i, j] \[NotEqual] 0, 
              RD123 = RD123 + 
                  d31[i, j] 
                    Simplify[\((D[D[Exp[a2], {x[i], 3}], {x[j], 1}]/
                          Exp[a2])\)]]; 
            If[d22[i, j] \[NotEqual] 0, 
              RD123 = RD123 + 
                  d22[i, j] 
                    Simplify[\((D[D[Exp[a2], {x[i], 2}], {x[j], 2}]/
                          Exp[a2])\)]]; 
            If[d13[i, j] \[NotEqual] 0, 
              RD123 = RD123 + 
                  d13[i, j] 
                    Simplify[\((D[D[Exp[a2], {x[i], 1}], {x[j], 3}]/
                          Exp[a2])\)]];\ ];\)];\)\)], "Input",
  CellLabel->"In[66]:="],

Cell[BoxData[
    \(\(For[i = 1; RD211 = 0, 
        i < N0 - 2, \(i++\), \(For[j = i + 1, 
            j < N0 - 1, \(j++\), \(For[j2 = j + 1, j2 < N0, \(j2++\), \ 
                If[d211[i, j, j2] \[NotEqual] 0, 
                  RD211 = 
                    RD211 + 
                      d211[i, j, j2] 
                        Simplify[\((D[
                                D[D[Exp[a2], {x[i], 2}], {x[j], 1}], {x[j2], 
                                  1}]/Exp[a2])\)]]; \ 
                If[d121[i, j, j2] \[NotEqual] 0, 
                  RD211 = 
                    RD211 + 
                      d121[i, j, j2] 
                        Simplify[\((D[
                                D[D[Exp[a2], {x[i], 1}], {x[j], 2}], {x[j2], 
                                  1}]/Exp[a2])\)]]; 
                If[d112[i, j, j2] \[NotEqual] 0, 
                  RD211 = 
                    RD211 + 
                      d112[i, j, j2] 
                        Simplify[\((D[
                                D[D[Exp[a2], {x[i], 1}], {x[j], 1}], {x[j2], 
                                  2}]/Exp[a2])\)]];\ ];\)];\)];\)\)], "Input",\

  CellLabel->"In[67]:="],

Cell[CellGroupData[{

Cell[BoxData[
    \({N0, 
      Simplify[Collect[
          Simplify[\(w\^2\) \((N0 - 1)\)\^2\/\(32  N0\) + 
              RD2 - \(w\^2\) \((RD4 + RD123 + RD211)\)], w]]}\)], "Input",
  CellLabel->"In[68]:="],

Cell[BoxData[
    \({29, 0}\)], "Output",
  CellLabel->"Out[68]="]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Case N = 30", "Section"],

Cell[BoxData[
    \(N0 = 30; Clear[q, t, d4, d13, d22, d31, d211, d121, d112]; 
    Clear[t];\)], "Input",
  CellLabel->"In[69]:="],

Cell[BoxData[
    \(For[i = 1, i < N0 + 1, \(i++\), 
      q[i] = x[i] Sqrt[\((N0 - i)\)/\((N0 + 1 - i)\)]; 
      Do[q[i] = q[i] - x[j]/Sqrt[\((N0 - j)\) \((N0 + 1 - j)\)], {j, 
          i - 1}]]\)], "Input",
  CellLabel->"In[70]:="],

Cell[BoxData[
    \(\(T2 = Simplify[Expand[Sum[q[i]^2, {i, 1, N0}]]]/2;\)\)], "Input",
  CellLabel->"In[71]:="],

Cell[BoxData[
    \(\(T4 = Expand[Sum[q[i]^4, {i, 1, N0}]/24];\)\)], "Input",
  CellLabel->"In[72]:="],

Cell[BoxData[
    \(\(For[i = 1; T4b = T4, i < N0, \(i++\), T4c = T4b; 
        Do[T4c = T4c /. x[j] \[Rule] 0, {j, i - 1}]; 
        Do[T4c = T4c\  /. x[j] \[Rule] 0, {j, i + 1, N0 - 1}]; 
        d4[i] = T4c\  /. x[i] \[Rule] 1; 
        T4b = T4b - d4[i] x[i]^4];\)\)], "Input",
  CellLabel->"In[73]:="],

Cell[BoxData[
    \(\(For[i = 1, 
        i < N0 - 1, \(i++\), \(For[j = i + 1, j < N0, \(j++\), T4c = T4b; \ 
            Do[T4c = T4c\  /. x[k] \[Rule] 0, {k, i - 1}]; 
            Do[T4c = T4c /. x[k] \[Rule] 0, {k, i + 1, j - 1}]; \ 
            Do[T4c = T4c /. x[k] \[Rule] 0, {k, j + 1, N0}]; \ 
            t[i, j] = Expand[T4c]; T4b = T4b - t[i, j]; \ 
            t[i, j] = Expand[t[i, j]/\((x[i]\ x[j])\)]; 
            d31[i, j] = 
              Simplify[t[i, j] /. x[j] \[Rule] 0] /. x[i] \[Rule] 1; 
            d13[i, j] = 
              Simplify[t[i, j] /. x[j] \[Rule] 1] /. x[i] \[Rule] 0; \ 
            d22[i, j] = 
              Simplify[
                Limit[Limit[t[i, j], x[j] \[Rule] 1], x[i] \[Rule] 1] - 
                  d31[i, j] - d13[i, j]]\ ];\)];\)\)], "Input",
  CellLabel->"In[74]:="],

Cell[BoxData[
    \(\(For[i = 1, 
        i < N0 - 2, \(i++\), \(For[j = i + 1, 
            j < N0 - 1, \(j++\), \(For[j2 = j + 1, j2 < N0, \(j2++\), 
                T4c = T4b; \ Do[T4c = T4c /. x[k] \[Rule] 0, {k, i - 1}]; 
                Do[T4c = T4c /. x[k] \[Rule] 0, {k, i + 1, j - 1}]; \ 
                Do[T4c = T4c /. x[k] \[Rule] 0, {k, j + 1, j2 - 1}]; \ 
                Do[T4c = T4c /. x[k] \[Rule] 0, {k, j2 + 1, N0}]; \ 
                t[i, j, j2] = Expand[T4c]; T4b = T4b - t[i, j, j2]; \ 
                t[i, j, j2] = Expand[t[i, j, j2]/\((x[i]\ x[j]\ x[j2])\)]; 
                d211[i, j, j2] = 
                  Simplify[
                    Limit[Limit[t[i, j, j2], x[j] \[Rule] 0], 
                        x[j2] \[Rule] 0]/x[i]]; 
                d121[i, j, j2] = 
                  Simplify[
                    Limit[Limit[t[i, j, j2], x[i] \[Rule] 0], 
                        x[j2] \[Rule] 0]/x[j]]; 
                d112[i, j, j2] = 
                  Simplify[
                    Limit[Limit[t[i, j, j2], x[j] \[Rule] 0], x[i] \[Rule] 0]/
                      x[j2]];\ \ ];\)\ ];\)\ ];\)\)], "Input",
  CellLabel->"In[75]:="],

Cell[BoxData[
    \(\(a1 = 
        T2 \((\(-1\) - w \( 3 \((N0 - 1)\)\)\/\(16  N0\))\) + 
          T4 \((w/4)\);\)\)], "Input",
  CellLabel->"In[76]:="],

Cell[BoxData[
    \(\(a2 = \(-T2\);\)\)], "Input",
  CellLabel->"In[77]:="],

Cell[BoxData[
    \(Clear[i]; 
    For[\(i = 1;\), 
      i < N0, \(i++\), \(da1i1[i] = Expand[D[a1, x[i]]];\)]\)], "Input",
  CellLabel->"In[78]:="],

Cell[BoxData[
    \(Clear[i]; 
    For[i = 1; apu0 = 0, i < N0, \(i++\), 
      da1i2[i] = Collect[Expand[D[da1i1[i], x[i]]], w]; \ 
      apu0 = apu0 + da1i2[i];]; apu0 = Collect[apu0, w];\)], "Input",
  CellLabel->"In[79]:="],

Cell[BoxData[
    \(Clear[i]; 
    For[i = 1; apu2 = 0, i < N0, \(i++\), apu = da1i1[i] /. \ w \[Rule] 0; 
      apu3 = Collect[da1i1[i] - apu, w]; 
      apu2 = apu2 + Expand[apu^2 + 2  apu\ apu3];]; 
    apu2 = Collect[apu2, w];\)], "Input",
  CellLabel->"In[80]:="],

Cell[BoxData[
    \(\(RD2 = 
        Collect[Expand[\ 
            w \((\ T2 - \((N0 - 1)\)/2)\)\  - \((w/2)\) 
                Expand[\((apu0 + apu2)\)]], w];\)\)], "Input",
  CellLabel->"In[81]:="],

Cell[BoxData[
    \(\(For[i = 1; RD4 = 0, i < N0, \(i++\), 
        If[d4[i] \[NotEqual] 0, 
          RD4 = RD4 + 
              d4[i] Simplify[\((D[Exp[a2], {x[i], 4}]/
                      Exp[a2])\)]]\ ];\)\)], "Input",
  CellLabel->"In[82]:="],

Cell[BoxData[
    \(\(For[i = 1; RD123 = 0, 
        i < N0 - 1, \(i++\), \(For[j = i + 1, j < N0, \(j++\), \ 
            If[d31[i, j] \[NotEqual] 0, 
              RD123 = RD123 + 
                  d31[i, j] 
                    Simplify[\((D[D[Exp[a2], {x[i], 3}], {x[j], 1}]/
                          Exp[a2])\)]]; 
            If[d22[i, j] \[NotEqual] 0, 
              RD123 = RD123 + 
                  d22[i, j] 
                    Simplify[\((D[D[Exp[a2], {x[i], 2}], {x[j], 2}]/
                          Exp[a2])\)]]; 
            If[d13[i, j] \[NotEqual] 0, 
              RD123 = RD123 + 
                  d13[i, j] 
                    Simplify[\((D[D[Exp[a2], {x[i], 1}], {x[j], 3}]/
                          Exp[a2])\)]];\ ];\)];\)\)], "Input",
  CellLabel->"In[83]:="],

Cell[BoxData[
    \(\(For[i = 1; RD211 = 0, 
        i < N0 - 2, \(i++\), \(For[j = i + 1, 
            j < N0 - 1, \(j++\), \(For[j2 = j + 1, j2 < N0, \(j2++\), \ 
                If[d211[i, j, j2] \[NotEqual] 0, 
                  RD211 = 
                    RD211 + 
                      d211[i, j, j2] 
                        Simplify[\((D[
                                D[D[Exp[a2], {x[i], 2}], {x[j], 1}], {x[j2], 
                                  1}]/Exp[a2])\)]]; \ 
                If[d121[i, j, j2] \[NotEqual] 0, 
                  RD211 = 
                    RD211 + 
                      d121[i, j, j2] 
                        Simplify[\((D[
                                D[D[Exp[a2], {x[i], 1}], {x[j], 2}], {x[j2], 
                                  1}]/Exp[a2])\)]]; 
                If[d112[i, j, j2] \[NotEqual] 0, 
                  RD211 = 
                    RD211 + 
                      d112[i, j, j2] 
                        Simplify[\((D[
                                D[D[Exp[a2], {x[i], 1}], {x[j], 1}], {x[j2], 
                                  2}]/Exp[a2])\)]];\ ];\)];\)];\)\)], "Input",\

  CellLabel->"In[84]:="],

Cell[CellGroupData[{

Cell[BoxData[
    \({N0, 
      Simplify[Collect[
          Simplify[\(w\^2\) \((N0 - 1)\)\^2\/\(32  N0\) + 
              RD2 - \(w\^2\) \((RD4 + RD123 + RD211)\)], w]]}\)], "Input",
  CellLabel->"In[85]:="],

Cell[BoxData[
    \({30, 0}\)], "Output",
  CellLabel->"Out[85]="]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Case N = 31", "Section"],

Cell[BoxData[
    \(N0 = 31; Clear[q, t, d4, d13, d22, d31, d211, d121, d112]; 
    Clear[t];\)], "Input",
  CellLabel->"In[86]:="],

Cell[BoxData[
    \(For[i = 1, i < N0 + 1, \(i++\), 
      q[i] = x[i] Sqrt[\((N0 - i)\)/\((N0 + 1 - i)\)]; 
      Do[q[i] = q[i] - x[j]/Sqrt[\((N0 - j)\) \((N0 + 1 - j)\)], {j, 
          i - 1}]]\)], "Input",
  CellLabel->"In[87]:="],

Cell[BoxData[
    \(\(T2 = Simplify[Expand[Sum[q[i]^2, {i, 1, N0}]]]/2;\)\)], "Input",
  CellLabel->"In[88]:="],

Cell[BoxData[
    \(\(T4 = Expand[Sum[q[i]^4, {i, 1, N0}]/24];\)\)], "Input",
  CellLabel->"In[89]:="],

Cell[BoxData[
    \(\(For[i = 1; T4b = T4, i < N0, \(i++\), T4c = T4b; 
        Do[T4c = T4c /. x[j] \[Rule] 0, {j, i - 1}]; 
        Do[T4c = T4c\  /. x[j] \[Rule] 0, {j, i + 1, N0 - 1}]; 
        d4[i] = T4c\  /. x[i] \[Rule] 1; 
        T4b = T4b - d4[i] x[i]^4];\)\)], "Input",
  CellLabel->"In[90]:="],

Cell[BoxData[
    \(\(For[i = 1, 
        i < N0 - 1, \(i++\), \(For[j = i + 1, j < N0, \(j++\), T4c = T4b; \ 
            Do[T4c = T4c\  /. x[k] \[Rule] 0, {k, i - 1}]; 
            Do[T4c = T4c /. x[k] \[Rule] 0, {k, i + 1, j - 1}]; \ 
            Do[T4c = T4c /. x[k] \[Rule] 0, {k, j + 1, N0}]; \ 
            t[i, j] = Expand[T4c]; T4b = T4b - t[i, j]; \ 
            t[i, j] = Expand[t[i, j]/\((x[i]\ x[j])\)]; 
            d31[i, j] = 
              Simplify[t[i, j] /. x[j] \[Rule] 0] /. x[i] \[Rule] 1; 
            d13[i, j] = 
              Simplify[t[i, j] /. x[j] \[Rule] 1] /. x[i] \[Rule] 0; \ 
            d22[i, j] = 
              Simplify[
                Limit[Limit[t[i, j], x[j] \[Rule] 1], x[i] \[Rule] 1] - 
                  d31[i, j] - d13[i, j]]\ ];\)];\)\)], "Input",
  CellLabel->"In[91]:="],

Cell[BoxData[
    \(\(For[i = 1, 
        i < N0 - 2, \(i++\), \(For[j = i + 1, 
            j < N0 - 1, \(j++\), \(For[j2 = j + 1, j2 < N0, \(j2++\), 
                T4c = T4b; \ Do[T4c = T4c /. x[k] \[Rule] 0, {k, i - 1}]; 
                Do[T4c = T4c /. x[k] \[Rule] 0, {k, i + 1, j - 1}]; \ 
                Do[T4c = T4c /. x[k] \[Rule] 0, {k, j + 1, j2 - 1}]; \ 
                Do[T4c = T4c /. x[k] \[Rule] 0, {k, j2 + 1, N0}]; \ 
                t[i, j, j2] = Expand[T4c]; T4b = T4b - t[i, j, j2]; \ 
                t[i, j, j2] = Expand[t[i, j, j2]/\((x[i]\ x[j]\ x[j2])\)]; 
                d211[i, j, j2] = 
                  Simplify[
                    Limit[Limit[t[i, j, j2], x[j] \[Rule] 0], 
                        x[j2] \[Rule] 0]/x[i]]; 
                d121[i, j, j2] = 
                  Simplify[
                    Limit[Limit[t[i, j, j2], x[i] \[Rule] 0], 
                        x[j2] \[Rule] 0]/x[j]]; 
                d112[i, j, j2] = 
                  Simplify[
                    Limit[Limit[t[i, j, j2], x[j] \[Rule] 0], x[i] \[Rule] 0]/
                      x[j2]];\ \ ];\)\ ];\)\ ];\)\)], "Input",
  CellLabel->"In[92]:="],

Cell[BoxData[
    \(\(a1 = 
        T2 \((\(-1\) - w \( 3 \((N0 - 1)\)\)\/\(16  N0\))\) + 
          T4 \((w/4)\);\)\)], "Input",
  CellLabel->"In[93]:="],

Cell[BoxData[
    \(\(a2 = \(-T2\);\)\)], "Input",
  CellLabel->"In[94]:="],

Cell[BoxData[
    \(Clear[i]; 
    For[\(i = 1;\), 
      i < N0, \(i++\), \(da1i1[i] = Expand[D[a1, x[i]]];\)]\)], "Input",
  CellLabel->"In[95]:="],

Cell[BoxData[
    \(Clear[i]; 
    For[i = 1; apu0 = 0, i < N0, \(i++\), 
      da1i2[i] = Collect[Expand[D[da1i1[i], x[i]]], w]; \ 
      apu0 = apu0 + da1i2[i];]; apu0 = Collect[apu0, w];\)], "Input",
  CellLabel->"In[96]:="],

Cell[BoxData[
    \(Clear[i]; 
    For[i = 1; apu2 = 0, i < N0, \(i++\), apu = da1i1[i] /. \ w \[Rule] 0; 
      apu3 = Collect[da1i1[i] - apu, w]; 
      apu2 = apu2 + Expand[apu^2 + 2  apu\ apu3];]; 
    apu2 = Collect[apu2, w];\)], "Input",
  CellLabel->"In[97]:="],

Cell[BoxData[
    \(\(RD2 = 
        Collect[Expand[\ 
            w \((\ T2 - \((N0 - 1)\)/2)\)\  - \((w/2)\) 
                Expand[\((apu0 + apu2)\)]], w];\)\)], "Input",
  CellLabel->"In[98]:="],

Cell[BoxData[
    \(\(For[i = 1; RD4 = 0, i < N0, \(i++\), 
        If[d4[i] \[NotEqual] 0, 
          RD4 = RD4 + 
              d4[i] Simplify[\((D[Exp[a2], {x[i], 4}]/
                      Exp[a2])\)]]\ ];\)\)], "Input",
  CellLabel->"In[99]:="],

Cell[BoxData[
    \(\(For[i = 1; RD123 = 0, 
        i < N0 - 1, \(i++\), \(For[j = i + 1, j < N0, \(j++\), \ 
            If[d31[i, j] \[NotEqual] 0, 
              RD123 = RD123 + 
                  d31[i, j] 
                    Simplify[\((D[D[Exp[a2], {x[i], 3}], {x[j], 1}]/
                          Exp[a2])\)]]; 
            If[d22[i, j] \[NotEqual] 0, 
              RD123 = RD123 + 
                  d22[i, j] 
                    Simplify[\((D[D[Exp[a2], {x[i], 2}], {x[j], 2}]/
                          Exp[a2])\)]]; 
            If[d13[i, j] \[NotEqual] 0, 
              RD123 = RD123 + 
                  d13[i, j] 
                    Simplify[\((D[D[Exp[a2], {x[i], 1}], {x[j], 3}]/
                          Exp[a2])\)]];\ ];\)];\)\)], "Input",
  CellLabel->"In[100]:="],

Cell[BoxData[
    \(\(For[i = 1; RD211 = 0, 
        i < N0 - 2, \(i++\), \(For[j = i + 1, 
            j < N0 - 1, \(j++\), \(For[j2 = j + 1, j2 < N0, \(j2++\), \ 
                If[d211[i, j, j2] \[NotEqual] 0, 
                  RD211 = 
                    RD211 + 
                      d211[i, j, j2] 
                        Simplify[\((D[
                                D[D[Exp[a2], {x[i], 2}], {x[j], 1}], {x[j2], 
                                  1}]/Exp[a2])\)]]; \ 
                If[d121[i, j, j2] \[NotEqual] 0, 
                  RD211 = 
                    RD211 + 
                      d121[i, j, j2] 
                        Simplify[\((D[
                                D[D[Exp[a2], {x[i], 1}], {x[j], 2}], {x[j2], 
                                  1}]/Exp[a2])\)]]; 
                If[d112[i, j, j2] \[NotEqual] 0, 
                  RD211 = 
                    RD211 + 
                      d112[i, j, j2] 
                        Simplify[\((D[
                                D[D[Exp[a2], {x[i], 1}], {x[j], 1}], {x[j2], 
                                  2}]/Exp[a2])\)]];\ ];\)];\)];\)\)], "Input",\

  CellLabel->"In[101]:="],

Cell[CellGroupData[{

Cell[BoxData[
    \({N0, 
      Simplify[Collect[
          Simplify[\(w\^2\) \((N0 - 1)\)\^2\/\(32  N0\) + 
              RD2 - \(w\^2\) \((RD4 + RD123 + RD211)\)], w]]}\)], "Input",
  CellLabel->"In[102]:="],

Cell[BoxData[
    \({31, 0}\)], "Output",
  CellLabel->"Out[102]="]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Case N = 32", "Section"],

Cell[BoxData[
    \(N0 = 32; Clear[q, t, d4, d13, d22, d31, d211, d121, d112]; 
    Clear[t];\)], "Input",
  CellLabel->"In[103]:="],

Cell[BoxData[
    \(For[i = 1, i < N0 + 1, \(i++\), 
      q[i] = x[i] Sqrt[\((N0 - i)\)/\((N0 + 1 - i)\)]; 
      Do[q[i] = q[i] - x[j]/Sqrt[\((N0 - j)\) \((N0 + 1 - j)\)], {j, 
          i - 1}]]\)], "Input",
  CellLabel->"In[104]:="],

Cell[BoxData[
    \(\(T2 = Simplify[Expand[Sum[q[i]^2, {i, 1, N0}]]]/2;\)\)], "Input",
  CellLabel->"In[105]:="],

Cell[BoxData[
    \(\(T4 = Expand[Sum[q[i]^4, {i, 1, N0}]/24];\)\)], "Input",
  CellLabel->"In[106]:="],

Cell[BoxData[
    \(\(For[i = 1; T4b = T4, i < N0, \(i++\), T4c = T4b; 
        Do[T4c = T4c /. x[j] \[Rule] 0, {j, i - 1}]; 
        Do[T4c = T4c\  /. x[j] \[Rule] 0, {j, i + 1, N0 - 1}]; 
        d4[i] = T4c\  /. x[i] \[Rule] 1; 
        T4b = T4b - d4[i] x[i]^4];\)\)], "Input",
  CellLabel->"In[107]:="],

Cell[BoxData[
    \(\(For[i = 1, 
        i < N0 - 1, \(i++\), \(For[j = i + 1, j < N0, \(j++\), T4c = T4b; \ 
            Do[T4c = T4c\  /. x[k] \[Rule] 0, {k, i - 1}]; 
            Do[T4c = T4c /. x[k] \[Rule] 0, {k, i + 1, j - 1}]; \ 
            Do[T4c = T4c /. x[k] \[Rule] 0, {k, j + 1, N0}]; \ 
            t[i, j] = Expand[T4c]; T4b = T4b - t[i, j]; \ 
            t[i, j] = Expand[t[i, j]/\((x[i]\ x[j])\)]; 
            d31[i, j] = 
              Simplify[t[i, j] /. x[j] \[Rule] 0] /. x[i] \[Rule] 1; 
            d13[i, j] = 
              Simplify[t[i, j] /. x[j] \[Rule] 1] /. x[i] \[Rule] 0; \ 
            d22[i, j] = 
              Simplify[
                Limit[Limit[t[i, j], x[j] \[Rule] 1], x[i] \[Rule] 1] - 
                  d31[i, j] - d13[i, j]]\ ];\)];\)\)], "Input",
  CellLabel->"In[108]:="],

Cell[BoxData[
    \(\(For[i = 1, 
        i < N0 - 2, \(i++\), \(For[j = i + 1, 
            j < N0 - 1, \(j++\), \(For[j2 = j + 1, j2 < N0, \(j2++\), 
                T4c = T4b; \ Do[T4c = T4c /. x[k] \[Rule] 0, {k, i - 1}]; 
                Do[T4c = T4c /. x[k] \[Rule] 0, {k, i + 1, j - 1}]; \ 
                Do[T4c = T4c /. x[k] \[Rule] 0, {k, j + 1, j2 - 1}]; \ 
                Do[T4c = T4c /. x[k] \[Rule] 0, {k, j2 + 1, N0}]; \ 
                t[i, j, j2] = Expand[T4c]; T4b = T4b - t[i, j, j2]; \ 
                t[i, j, j2] = Expand[t[i, j, j2]/\((x[i]\ x[j]\ x[j2])\)]; 
                d211[i, j, j2] = 
                  Simplify[
                    Limit[Limit[t[i, j, j2], x[j] \[Rule] 0], 
                        x[j2] \[Rule] 0]/x[i]]; 
                d121[i, j, j2] = 
                  Simplify[
                    Limit[Limit[t[i, j, j2], x[i] \[Rule] 0], 
                        x[j2] \[Rule] 0]/x[j]]; 
                d112[i, j, j2] = 
                  Simplify[
                    Limit[Limit[t[i, j, j2], x[j] \[Rule] 0], x[i] \[Rule] 0]/
                      x[j2]];\ \ ];\)\ ];\)\ ];\)\)], "Input",
  CellLabel->"In[109]:="],

Cell[BoxData[
    \(\(a1 = 
        T2 \((\(-1\) - w \( 3 \((N0 - 1)\)\)\/\(16  N0\))\) + 
          T4 \((w/4)\);\)\)], "Input",
  CellLabel->"In[110]:="],

Cell[BoxData[
    \(\(a2 = \(-T2\);\)\)], "Input",
  CellLabel->"In[111]:="],

Cell[BoxData[
    \(Clear[i]; 
    For[\(i = 1;\), 
      i < N0, \(i++\), \(da1i1[i] = Expand[D[a1, x[i]]];\)]\)], "Input",
  CellLabel->"In[112]:="],

Cell[BoxData[
    \(Clear[i]; 
    For[i = 1; apu0 = 0, i < N0, \(i++\), 
      da1i2[i] = Collect[Expand[D[da1i1[i], x[i]]], w]; \ 
      apu0 = apu0 + da1i2[i];]; apu0 = Collect[apu0, w];\)], "Input",
  CellLabel->"In[113]:="],

Cell[BoxData[
    \(Clear[i]; 
    For[i = 1; apu2 = 0, i < N0, \(i++\), apu = da1i1[i] /. \ w \[Rule] 0; 
      apu3 = Collect[da1i1[i] - apu, w]; 
      apu2 = apu2 + Expand[apu^2 + 2  apu\ apu3];]; 
    apu2 = Collect[apu2, w];\)], "Input",
  CellLabel->"In[114]:="],

Cell[BoxData[
    \(\(RD2 = 
        Collect[Expand[\ 
            w \((\ T2 - \((N0 - 1)\)/2)\)\  - \((w/2)\) 
                Expand[\((apu0 + apu2)\)]], w];\)\)], "Input",
  CellLabel->"In[115]:="],

Cell[BoxData[
    \(\(For[i = 1; RD4 = 0, i < N0, \(i++\), 
        If[d4[i] \[NotEqual] 0, 
          RD4 = RD4 + 
              d4[i] Simplify[\((D[Exp[a2], {x[i], 4}]/
                      Exp[a2])\)]]\ ];\)\)], "Input",
  CellLabel->"In[116]:="],

Cell[BoxData[
    \(\(For[i = 1; RD123 = 0, 
        i < N0 - 1, \(i++\), \(For[j = i + 1, j < N0, \(j++\), \ 
            If[d31[i, j] \[NotEqual] 0, 
              RD123 = RD123 + 
                  d31[i, j] 
                    Simplify[\((D[D[Exp[a2], {x[i], 3}], {x[j], 1}]/
                          Exp[a2])\)]]; 
            If[d22[i, j] \[NotEqual] 0, 
              RD123 = RD123 + 
                  d22[i, j] 
                    Simplify[\((D[D[Exp[a2], {x[i], 2}], {x[j], 2}]/
                          Exp[a2])\)]]; 
            If[d13[i, j] \[NotEqual] 0, 
              RD123 = RD123 + 
                  d13[i, j] 
                    Simplify[\((D[D[Exp[a2], {x[i], 1}], {x[j], 3}]/
                          Exp[a2])\)]];\ ];\)];\)\)], "Input",
  CellLabel->"In[117]:="],

Cell[BoxData[
    \(\(For[i = 1; RD211 = 0, 
        i < N0 - 2, \(i++\), \(For[j = i + 1, 
            j < N0 - 1, \(j++\), \(For[j2 = j + 1, j2 < N0, \(j2++\), \ 
                If[d211[i, j, j2] \[NotEqual] 0, 
                  RD211 = 
                    RD211 + 
                      d211[i, j, j2] 
                        Simplify[\((D[
                                D[D[Exp[a2], {x[i], 2}], {x[j], 1}], {x[j2], 
                                  1}]/Exp[a2])\)]]; \ 
                If[d121[i, j, j2] \[NotEqual] 0, 
                  RD211 = 
                    RD211 + 
                      d121[i, j, j2] 
                        Simplify[\((D[
                                D[D[Exp[a2], {x[i], 1}], {x[j], 2}], {x[j2], 
                                  1}]/Exp[a2])\)]]; 
                If[d112[i, j, j2] \[NotEqual] 0, 
                  RD211 = 
                    RD211 + 
                      d112[i, j, j2] 
                        Simplify[\((D[
                                D[D[Exp[a2], {x[i], 1}], {x[j], 1}], {x[j2], 
                                  2}]/Exp[a2])\)]];\ ];\)];\)];\)\)], "Input",\

  CellLabel->"In[118]:="],

Cell[CellGroupData[{

Cell[BoxData[
    \({N0, 
      Simplify[Collect[
          Simplify[\(w\^2\) \((N0 - 1)\)\^2\/\(32  N0\) + 
              RD2 - \(w\^2\) \((RD4 + RD123 + RD211)\)], w]]}\)], "Input",
  CellLabel->"In[119]:="],

Cell[BoxData[
    \({32, 0}\)], "Output",
  CellLabel->"Out[119]="]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Case N = 33", "Section"],

Cell[BoxData[
    \(N0 = 33; Clear[q, t, d4, d13, d22, d31, d211, d121, d112]; 
    Clear[t];\)], "Input",
  CellLabel->"In[120]:="],

Cell[BoxData[
    \(For[i = 1, i < N0 + 1, \(i++\), 
      q[i] = x[i] Sqrt[\((N0 - i)\)/\((N0 + 1 - i)\)]; 
      Do[q[i] = q[i] - x[j]/Sqrt[\((N0 - j)\) \((N0 + 1 - j)\)], {j, 
          i - 1}]]\)], "Input",
  CellLabel->"In[121]:="],

Cell[BoxData[
    \(\(T2 = Simplify[Expand[Sum[q[i]^2, {i, 1, N0}]]]/2;\)\)], "Input",
  CellLabel->"In[122]:="],

Cell[BoxData[
    \(\(T4 = Expand[Sum[q[i]^4, {i, 1, N0}]/24];\)\)], "Input",
  CellLabel->"In[123]:="],

Cell[BoxData[
    \(\(For[i = 1; T4b = T4, i < N0, \(i++\), T4c = T4b; 
        Do[T4c = T4c /. x[j] \[Rule] 0, {j, i - 1}]; 
        Do[T4c = T4c\  /. x[j] \[Rule] 0, {j, i + 1, N0 - 1}]; 
        d4[i] = T4c\  /. x[i] \[Rule] 1; 
        T4b = T4b - d4[i] x[i]^4];\)\)], "Input",
  CellLabel->"In[124]:="],

Cell[BoxData[
    \(\(For[i = 1, 
        i < N0 - 1, \(i++\), \(For[j = i + 1, j < N0, \(j++\), T4c = T4b; \ 
            Do[T4c = T4c\  /. x[k] \[Rule] 0, {k, i - 1}]; 
            Do[T4c = T4c /. x[k] \[Rule] 0, {k, i + 1, j - 1}]; \ 
            Do[T4c = T4c /. x[k] \[Rule] 0, {k, j + 1, N0}]; \ 
            t[i, j] = Expand[T4c]; T4b = T4b - t[i, j]; \ 
            t[i, j] = Expand[t[i, j]/\((x[i]\ x[j])\)]; 
            d31[i, j] = 
              Simplify[t[i, j] /. x[j] \[Rule] 0] /. x[i] \[Rule] 1; 
            d13[i, j] = 
              Simplify[t[i, j] /. x[j] \[Rule] 1] /. x[i] \[Rule] 0; \ 
            d22[i, j] = 
              Simplify[
                Limit[Limit[t[i, j], x[j] \[Rule] 1], x[i] \[Rule] 1] - 
                  d31[i, j] - d13[i, j]]\ ];\)];\)\)], "Input",
  CellLabel->"In[125]:="],

Cell[BoxData[
    \(\(For[i = 1, 
        i < N0 - 2, \(i++\), \(For[j = i + 1, 
            j < N0 - 1, \(j++\), \(For[j2 = j + 1, j2 < N0, \(j2++\), 
                T4c = T4b; \ Do[T4c = T4c /. x[k] \[Rule] 0, {k, i - 1}]; 
                Do[T4c = T4c /. x[k] \[Rule] 0, {k, i + 1, j - 1}]; \ 
                Do[T4c = T4c /. x[k] \[Rule] 0, {k, j + 1, j2 - 1}]; \ 
                Do[T4c = T4c /. x[k] \[Rule] 0, {k, j2 + 1, N0}]; \ 
                t[i, j, j2] = Expand[T4c]; T4b = T4b - t[i, j, j2]; \ 
                t[i, j, j2] = Expand[t[i, j, j2]/\((x[i]\ x[j]\ x[j2])\)]; 
                d211[i, j, j2] = 
                  Simplify[
                    Limit[Limit[t[i, j, j2], x[j] \[Rule] 0], 
                        x[j2] \[Rule] 0]/x[i]]; 
                d121[i, j, j2] = 
                  Simplify[
                    Limit[Limit[t[i, j, j2], x[i] \[Rule] 0], 
                        x[j2] \[Rule] 0]/x[j]]; 
                d112[i, j, j2] = 
                  Simplify[
                    Limit[Limit[t[i, j, j2], x[j] \[Rule] 0], x[i] \[Rule] 0]/
                      x[j2]];\ \ ];\)\ ];\)\ ];\)\)], "Input",
  CellLabel->"In[126]:="],

Cell[BoxData[
    \(\(a1 = 
        T2 \((\(-1\) - w \( 3 \((N0 - 1)\)\)\/\(16  N0\))\) + 
          T4 \((w/4)\);\)\)], "Input",
  CellLabel->"In[127]:="],

Cell[BoxData[
    \(\(a2 = \(-T2\);\)\)], "Input",
  CellLabel->"In[128]:="],

Cell[BoxData[
    \(Clear[i]; 
    For[\(i = 1;\), 
      i < N0, \(i++\), \(da1i1[i] = Expand[D[a1, x[i]]];\)]\)], "Input",
  CellLabel->"In[129]:="],

Cell[BoxData[
    \(Clear[i]; 
    For[i = 1; apu0 = 0, i < N0, \(i++\), 
      da1i2[i] = Collect[Expand[D[da1i1[i], x[i]]], w]; \ 
      apu0 = apu0 + da1i2[i];]; apu0 = Collect[apu0, w];\)], "Input",
  CellLabel->"In[130]:="],

Cell[BoxData[
    \(Clear[i]; 
    For[i = 1; apu2 = 0, i < N0, \(i++\), apu = da1i1[i] /. \ w \[Rule] 0; 
      apu3 = Collect[da1i1[i] - apu, w]; 
      apu2 = apu2 + Expand[apu^2 + 2  apu\ apu3];]; 
    apu2 = Collect[apu2, w];\)], "Input",
  CellLabel->"In[131]:="],

Cell[BoxData[
    \(\(RD2 = 
        Collect[Expand[\ 
            w \((\ T2 - \((N0 - 1)\)/2)\)\  - \((w/2)\) 
                Expand[\((apu0 + apu2)\)]], w];\)\)], "Input",
  CellLabel->"In[132]:="],

Cell[BoxData[
    \(\(For[i = 1; RD4 = 0, i < N0, \(i++\), 
        If[d4[i] \[NotEqual] 0, 
          RD4 = RD4 + 
              d4[i] Simplify[\((D[Exp[a2], {x[i], 4}]/
                      Exp[a2])\)]]\ ];\)\)], "Input",
  CellLabel->"In[133]:="],

Cell[BoxData[
    \(\(For[i = 1; RD123 = 0, 
        i < N0 - 1, \(i++\), \(For[j = i + 1, j < N0, \(j++\), \ 
            If[d31[i, j] \[NotEqual] 0, 
              RD123 = RD123 + 
                  d31[i, j] 
                    Simplify[\((D[D[Exp[a2], {x[i], 3}], {x[j], 1}]/
                          Exp[a2])\)]]; 
            If[d22[i, j] \[NotEqual] 0, 
              RD123 = RD123 + 
                  d22[i, j] 
                    Simplify[\((D[D[Exp[a2], {x[i], 2}], {x[j], 2}]/
                          Exp[a2])\)]]; 
            If[d13[i, j] \[NotEqual] 0, 
              RD123 = RD123 + 
                  d13[i, j] 
                    Simplify[\((D[D[Exp[a2], {x[i], 1}], {x[j], 3}]/
                          Exp[a2])\)]];\ ];\)];\)\)], "Input",
  CellLabel->"In[134]:="],

Cell[BoxData[
    \(\(For[i = 1; RD211 = 0, 
        i < N0 - 2, \(i++\), \(For[j = i + 1, 
            j < N0 - 1, \(j++\), \(For[j2 = j + 1, j2 < N0, \(j2++\), \ 
                If[d211[i, j, j2] \[NotEqual] 0, 
                  RD211 = 
                    RD211 + 
                      d211[i, j, j2] 
                        Simplify[\((D[
                                D[D[Exp[a2], {x[i], 2}], {x[j], 1}], {x[j2], 
                                  1}]/Exp[a2])\)]]; \ 
                If[d121[i, j, j2] \[NotEqual] 0, 
                  RD211 = 
                    RD211 + 
                      d121[i, j, j2] 
                        Simplify[\((D[
                                D[D[Exp[a2], {x[i], 1}], {x[j], 2}], {x[j2], 
                                  1}]/Exp[a2])\)]]; 
                If[d112[i, j, j2] \[NotEqual] 0, 
                  RD211 = 
                    RD211 + 
                      d112[i, j, j2] 
                        Simplify[\((D[
                                D[D[Exp[a2], {x[i], 1}], {x[j], 1}], {x[j2], 
                                  2}]/Exp[a2])\)]];\ ];\)];\)];\)\)], "Input",\

  CellLabel->"In[135]:="],

Cell[CellGroupData[{

Cell[BoxData[
    \({N0, 
      Simplify[Collect[
          Simplify[\(w\^2\) \((N0 - 1)\)\^2\/\(32  N0\) + 
              RD2 - \(w\^2\) \((RD4 + RD123 + RD211)\)], w]]}\)], "Input",
  CellLabel->"In[136]:="],

Cell[BoxData[
    \({33, 0}\)], "Output",
  CellLabel->"Out[136]="]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Case N = 34", "Section"],

Cell[BoxData[
    \(N0 = 34; Clear[q, t, d4, d13, d22, d31, d211, d121, d112]; 
    Clear[t];\)], "Input",
  CellLabel->"In[137]:="],

Cell[BoxData[
    \(For[i = 1, i < N0 + 1, \(i++\), 
      q[i] = x[i] Sqrt[\((N0 - i)\)/\((N0 + 1 - i)\)]; 
      Do[q[i] = q[i] - x[j]/Sqrt[\((N0 - j)\) \((N0 + 1 - j)\)], {j, 
          i - 1}]]\)], "Input",
  CellLabel->"In[138]:="],

Cell[BoxData[
    \(\(T2 = Simplify[Expand[Sum[q[i]^2, {i, 1, N0}]]]/2;\)\)], "Input",
  CellLabel->"In[139]:="],

Cell[BoxData[
    \(\(T4 = Expand[Sum[q[i]^4, {i, 1, N0}]/24];\)\)], "Input",
  CellLabel->"In[140]:="],

Cell[BoxData[
    \(\(For[i = 1; T4b = T4, i < N0, \(i++\), T4c = T4b; 
        Do[T4c = T4c /. x[j] \[Rule] 0, {j, i - 1}]; 
        Do[T4c = T4c\  /. x[j] \[Rule] 0, {j, i + 1, N0 - 1}]; 
        d4[i] = T4c\  /. x[i] \[Rule] 1; 
        T4b = T4b - d4[i] x[i]^4];\)\)], "Input",
  CellLabel->"In[141]:="],

Cell[BoxData[
    \(\(For[i = 1, 
        i < N0 - 1, \(i++\), \(For[j = i + 1, j < N0, \(j++\), T4c = T4b; \ 
            Do[T4c = T4c\  /. x[k] \[Rule] 0, {k, i - 1}]; 
            Do[T4c = T4c /. x[k] \[Rule] 0, {k, i + 1, j - 1}]; \ 
            Do[T4c = T4c /. x[k] \[Rule] 0, {k, j + 1, N0}]; \ 
            t[i, j] = Expand[T4c]; T4b = T4b - t[i, j]; \ 
            t[i, j] = Expand[t[i, j]/\((x[i]\ x[j])\)]; 
            d31[i, j] = 
              Simplify[t[i, j] /. x[j] \[Rule] 0] /. x[i] \[Rule] 1; 
            d13[i, j] = 
              Simplify[t[i, j] /. x[j] \[Rule] 1] /. x[i] \[Rule] 0; \ 
            d22[i, j] = 
              Simplify[
                Limit[Limit[t[i, j], x[j] \[Rule] 1], x[i] \[Rule] 1] - 
                  d31[i, j] - d13[i, j]]\ ];\)];\)\)], "Input",
  CellLabel->"In[142]:="],

Cell[BoxData[
    \(\(For[i = 1, 
        i < N0 - 2, \(i++\), \(For[j = i + 1, 
            j < N0 - 1, \(j++\), \(For[j2 = j + 1, j2 < N0, \(j2++\), 
                T4c = T4b; \ Do[T4c = T4c /. x[k] \[Rule] 0, {k, i - 1}]; 
                Do[T4c = T4c /. x[k] \[Rule] 0, {k, i + 1, j - 1}]; \ 
                Do[T4c = T4c /. x[k] \[Rule] 0, {k, j + 1, j2 - 1}]; \ 
                Do[T4c = T4c /. x[k] \[Rule] 0, {k, j2 + 1, N0}]; \ 
                t[i, j, j2] = Expand[T4c]; T4b = T4b - t[i, j, j2]; \ 
                t[i, j, j2] = Expand[t[i, j, j2]/\((x[i]\ x[j]\ x[j2])\)]; 
                d211[i, j, j2] = 
                  Simplify[
                    Limit[Limit[t[i, j, j2], x[j] \[Rule] 0], 
                        x[j2] \[Rule] 0]/x[i]]; 
                d121[i, j, j2] = 
                  Simplify[
                    Limit[Limit[t[i, j, j2], x[i] \[Rule] 0], 
                        x[j2] \[Rule] 0]/x[j]]; 
                d112[i, j, j2] = 
                  Simplify[
                    Limit[Limit[t[i, j, j2], x[j] \[Rule] 0], x[i] \[Rule] 0]/
                      x[j2]];\ \ ];\)\ ];\)\ ];\)\)], "Input",
  CellLabel->"In[143]:="],

Cell[BoxData[
    \(\(a1 = 
        T2 \((\(-1\) - w \( 3 \((N0 - 1)\)\)\/\(16  N0\))\) + 
          T4 \((w/4)\);\)\)], "Input",
  CellLabel->"In[144]:="],

Cell[BoxData[
    \(\(a2 = \(-T2\);\)\)], "Input",
  CellLabel->"In[145]:="],

Cell[BoxData[
    \(Clear[i]; 
    For[\(i = 1;\), 
      i < N0, \(i++\), \(da1i1[i] = Expand[D[a1, x[i]]];\)]\)], "Input",
  CellLabel->"In[146]:="],

Cell[BoxData[
    \(Clear[i]; 
    For[i = 1; apu0 = 0, i < N0, \(i++\), 
      da1i2[i] = Collect[Expand[D[da1i1[i], x[i]]], w]; \ 
      apu0 = apu0 + da1i2[i];]; apu0 = Collect[apu0, w];\)], "Input",
  CellLabel->"In[147]:="],

Cell[BoxData[
    \(Clear[i]; 
    For[i = 1; apu2 = 0, i < N0, \(i++\), apu = da1i1[i] /. \ w \[Rule] 0; 
      apu3 = Collect[da1i1[i] - apu, w]; 
      apu2 = apu2 + Expand[apu^2 + 2  apu\ apu3];]; 
    apu2 = Collect[apu2, w];\)], "Input",
  CellLabel->"In[148]:="],

Cell[BoxData[
    \(\(RD2 = 
        Collect[Expand[\ 
            w \((\ T2 - \((N0 - 1)\)/2)\)\  - \((w/2)\) 
                Expand[\((apu0 + apu2)\)]], w];\)\)], "Input",
  CellLabel->"In[149]:="],

Cell[BoxData[
    \(\(For[i = 1; RD4 = 0, i < N0, \(i++\), 
        If[d4[i] \[NotEqual] 0, 
          RD4 = RD4 + 
              d4[i] Simplify[\((D[Exp[a2], {x[i], 4}]/
                      Exp[a2])\)]]\ ];\)\)], "Input",
  CellLabel->"In[150]:="],

Cell[BoxData[
    \(\(For[i = 1; RD123 = 0, 
        i < N0 - 1, \(i++\), \(For[j = i + 1, j < N0, \(j++\), \ 
            If[d31[i, j] \[NotEqual] 0, 
              RD123 = RD123 + 
                  d31[i, j] 
                    Simplify[\((D[D[Exp[a2], {x[i], 3}], {x[j], 1}]/
                          Exp[a2])\)]]; 
            If[d22[i, j] \[NotEqual] 0, 
              RD123 = RD123 + 
                  d22[i, j] 
                    Simplify[\((D[D[Exp[a2], {x[i], 2}], {x[j], 2}]/
                          Exp[a2])\)]]; 
            If[d13[i, j] \[NotEqual] 0, 
              RD123 = RD123 + 
                  d13[i, j] 
                    Simplify[\((D[D[Exp[a2], {x[i], 1}], {x[j], 3}]/
                          Exp[a2])\)]];\ ];\)];\)\)], "Input",
  CellLabel->"In[151]:="],

Cell[BoxData[
    \(\(For[i = 1; RD211 = 0, 
        i < N0 - 2, \(i++\), \(For[j = i + 1, 
            j < N0 - 1, \(j++\), \(For[j2 = j + 1, j2 < N0, \(j2++\), \ 
                If[d211[i, j, j2] \[NotEqual] 0, 
                  RD211 = 
                    RD211 + 
                      d211[i, j, j2] 
                        Simplify[\((D[
                                D[D[Exp[a2], {x[i], 2}], {x[j], 1}], {x[j2], 
                                  1}]/Exp[a2])\)]]; \ 
                If[d121[i, j, j2] \[NotEqual] 0, 
                  RD211 = 
                    RD211 + 
                      d121[i, j, j2] 
                        Simplify[\((D[
                                D[D[Exp[a2], {x[i], 1}], {x[j], 2}], {x[j2], 
                                  1}]/Exp[a2])\)]]; 
                If[d112[i, j, j2] \[NotEqual] 0, 
                  RD211 = 
                    RD211 + 
                      d112[i, j, j2] 
                        Simplify[\((D[
                                D[D[Exp[a2], {x[i], 1}], {x[j], 1}], {x[j2], 
                                  2}]/Exp[a2])\)]];\ ];\)];\)];\)\)], "Input",\

  CellLabel->"In[152]:="],

Cell[CellGroupData[{

Cell[BoxData[
    \({N0, 
      Simplify[Collect[
          Simplify[\(w\^2\) \((N0 - 1)\)\^2\/\(32  N0\) + 
              RD2 - \(w\^2\) \((RD4 + RD123 + RD211)\)], w]]}\)], "Input",
  CellLabel->"In[153]:="],

Cell[BoxData[
    \({34, 0}\)], "Output",
  CellLabel->"Out[153]="]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Case N = 35", "Section"],

Cell[BoxData[
    \(N0 = 35; Clear[q, t, d4, d13, d22, d31, d211, d121, d112]; 
    Clear[t];\)], "Input",
  CellLabel->"In[154]:="],

Cell[BoxData[
    \(For[i = 1, i < N0 + 1, \(i++\), 
      q[i] = x[i] Sqrt[\((N0 - i)\)/\((N0 + 1 - i)\)]; 
      Do[q[i] = q[i] - x[j]/Sqrt[\((N0 - j)\) \((N0 + 1 - j)\)], {j, 
          i - 1}]]\)], "Input",
  CellLabel->"In[155]:="],

Cell[BoxData[
    \(\(T2 = Simplify[Expand[Sum[q[i]^2, {i, 1, N0}]]]/2;\)\)], "Input",
  CellLabel->"In[156]:="],

Cell[BoxData[
    \(\(T4 = Expand[Sum[q[i]^4, {i, 1, N0}]/24];\)\)], "Input",
  CellLabel->"In[157]:="],

Cell[BoxData[
    \(\(For[i = 1; T4b = T4, i < N0, \(i++\), T4c = T4b; 
        Do[T4c = T4c /. x[j] \[Rule] 0, {j, i - 1}]; 
        Do[T4c = T4c\  /. x[j] \[Rule] 0, {j, i + 1, N0 - 1}]; 
        d4[i] = T4c\  /. x[i] \[Rule] 1; 
        T4b = T4b - d4[i] x[i]^4];\)\)], "Input",
  CellLabel->"In[158]:="],

Cell[BoxData[
    \(\(For[i = 1, 
        i < N0 - 1, \(i++\), \(For[j = i + 1, j < N0, \(j++\), T4c = T4b; \ 
            Do[T4c = T4c\  /. x[k] \[Rule] 0, {k, i - 1}]; 
            Do[T4c = T4c /. x[k] \[Rule] 0, {k, i + 1, j - 1}]; \ 
            Do[T4c = T4c /. x[k] \[Rule] 0, {k, j + 1, N0}]; \ 
            t[i, j] = Expand[T4c]; T4b = T4b - t[i, j]; \ 
            t[i, j] = Expand[t[i, j]/\((x[i]\ x[j])\)]; 
            d31[i, j] = 
              Simplify[t[i, j] /. x[j] \[Rule] 0] /. x[i] \[Rule] 1; 
            d13[i, j] = 
              Simplify[t[i, j] /. x[j] \[Rule] 1] /. x[i] \[Rule] 0; \ 
            d22[i, j] = 
              Simplify[
                Limit[Limit[t[i, j], x[j] \[Rule] 1], x[i] \[Rule] 1] - 
                  d31[i, j] - d13[i, j]]\ ];\)];\)\)], "Input",
  CellLabel->"In[159]:="],

Cell[BoxData[
    \(\(For[i = 1, 
        i < N0 - 2, \(i++\), \(For[j = i + 1, 
            j < N0 - 1, \(j++\), \(For[j2 = j + 1, j2 < N0, \(j2++\), 
                T4c = T4b; \ Do[T4c = T4c /. x[k] \[Rule] 0, {k, i - 1}]; 
                Do[T4c = T4c /. x[k] \[Rule] 0, {k, i + 1, j - 1}]; \ 
                Do[T4c = T4c /. x[k] \[Rule] 0, {k, j + 1, j2 - 1}]; \ 
                Do[T4c = T4c /. x[k] \[Rule] 0, {k, j2 + 1, N0}]; \ 
                t[i, j, j2] = Expand[T4c]; T4b = T4b - t[i, j, j2]; \ 
                t[i, j, j2] = Expand[t[i, j, j2]/\((x[i]\ x[j]\ x[j2])\)]; 
                d211[i, j, j2] = 
                  Simplify[
                    Limit[Limit[t[i, j, j2], x[j] \[Rule] 0], 
                        x[j2] \[Rule] 0]/x[i]]; 
                d121[i, j, j2] = 
                  Simplify[
                    Limit[Limit[t[i, j, j2], x[i] \[Rule] 0], 
                        x[j2] \[Rule] 0]/x[j]]; 
                d112[i, j, j2] = 
                  Simplify[
                    Limit[Limit[t[i, j, j2], x[j] \[Rule] 0], x[i] \[Rule] 0]/
                      x[j2]];\ \ ];\)\ ];\)\ ];\)\)], "Input",
  CellLabel->"In[160]:="],

Cell[BoxData[
    \(\(a1 = 
        T2 \((\(-1\) - w \( 3 \((N0 - 1)\)\)\/\(16  N0\))\) + 
          T4 \((w/4)\);\)\)], "Input",
  CellLabel->"In[161]:="],

Cell[BoxData[
    \(\(a2 = \(-T2\);\)\)], "Input",
  CellLabel->"In[162]:="],

Cell[BoxData[
    \(Clear[i]; 
    For[\(i = 1;\), 
      i < N0, \(i++\), \(da1i1[i] = Expand[D[a1, x[i]]];\)]\)], "Input",
  CellLabel->"In[163]:="],

Cell[BoxData[
    \(Clear[i]; 
    For[i = 1; apu0 = 0, i < N0, \(i++\), 
      da1i2[i] = Collect[Expand[D[da1i1[i], x[i]]], w]; \ 
      apu0 = apu0 + da1i2[i];]; apu0 = Collect[apu0, w];\)], "Input",
  CellLabel->"In[164]:="],

Cell[BoxData[
    \(Clear[i]; 
    For[i = 1; apu2 = 0, i < N0, \(i++\), apu = da1i1[i] /. \ w \[Rule] 0; 
      apu3 = Collect[da1i1[i] - apu, w]; 
      apu2 = apu2 + Expand[apu^2 + 2  apu\ apu3];]; 
    apu2 = Collect[apu2, w];\)], "Input",
  CellLabel->"In[165]:="],

Cell[BoxData[
    \(\(RD2 = 
        Collect[Expand[\ 
            w \((\ T2 - \((N0 - 1)\)/2)\)\  - \((w/2)\) 
                Expand[\((apu0 + apu2)\)]], w];\)\)], "Input",
  CellLabel->"In[166]:="],

Cell[BoxData[
    \(\(For[i = 1; RD4 = 0, i < N0, \(i++\), 
        If[d4[i] \[NotEqual] 0, 
          RD4 = RD4 + 
              d4[i] Simplify[\((D[Exp[a2], {x[i], 4}]/
                      Exp[a2])\)]]\ ];\)\)], "Input",
  CellLabel->"In[167]:="],

Cell[BoxData[
    \(\(For[i = 1; RD123 = 0, 
        i < N0 - 1, \(i++\), \(For[j = i + 1, j < N0, \(j++\), \ 
            If[d31[i, j] \[NotEqual] 0, 
              RD123 = RD123 + 
                  d31[i, j] 
                    Simplify[\((D[D[Exp[a2], {x[i], 3}], {x[j], 1}]/
                          Exp[a2])\)]]; 
            If[d22[i, j] \[NotEqual] 0, 
              RD123 = RD123 + 
                  d22[i, j] 
                    Simplify[\((D[D[Exp[a2], {x[i], 2}], {x[j], 2}]/
                          Exp[a2])\)]]; 
            If[d13[i, j] \[NotEqual] 0, 
              RD123 = RD123 + 
                  d13[i, j] 
                    Simplify[\((D[D[Exp[a2], {x[i], 1}], {x[j], 3}]/
                          Exp[a2])\)]];\ ];\)];\)\)], "Input",
  CellLabel->"In[168]:="],

Cell[BoxData[
    \(\(For[i = 1; RD211 = 0, 
        i < N0 - 2, \(i++\), \(For[j = i + 1, 
            j < N0 - 1, \(j++\), \(For[j2 = j + 1, j2 < N0, \(j2++\), \ 
                If[d211[i, j, j2] \[NotEqual] 0, 
                  RD211 = 
                    RD211 + 
                      d211[i, j, j2] 
                        Simplify[\((D[
                                D[D[Exp[a2], {x[i], 2}], {x[j], 1}], {x[j2], 
                                  1}]/Exp[a2])\)]]; \ 
                If[d121[i, j, j2] \[NotEqual] 0, 
                  RD211 = 
                    RD211 + 
                      d121[i, j, j2] 
                        Simplify[\((D[
                                D[D[Exp[a2], {x[i], 1}], {x[j], 2}], {x[j2], 
                                  1}]/Exp[a2])\)]]; 
                If[d112[i, j, j2] \[NotEqual] 0, 
                  RD211 = 
                    RD211 + 
                      d112[i, j, j2] 
                        Simplify[\((D[
                                D[D[Exp[a2], {x[i], 1}], {x[j], 1}], {x[j2], 
                                  2}]/Exp[a2])\)]];\ ];\)];\)];\)\)], "Input",\

  CellLabel->"In[169]:="],

Cell[CellGroupData[{

Cell[BoxData[
    \({N0, 
      Simplify[Collect[
          Simplify[\(w\^2\) \((N0 - 1)\)\^2\/\(32  N0\) + 
              RD2 - \(w\^2\) \((RD4 + RD123 + RD211)\)], w]]}\)], "Input",
  CellLabel->"In[170]:="],

Cell[BoxData[
    \({35, 0}\)], "Output",
  CellLabel->"Out[170]="]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Case N = 36", "Section"],

Cell[BoxData[
    \(N0 = 36; Clear[q, t, d4, d13, d22, d31, d211, d121, d112]; 
    Clear[t];\)], "Input",
  CellLabel->"In[7]:="],

Cell[BoxData[
    \(For[i = 1, i < N0 + 1, \(i++\), 
      q[i] = x[i] Sqrt[\((N0 - i)\)/\((N0 + 1 - i)\)]; 
      Do[q[i] = q[i] - x[j]/Sqrt[\((N0 - j)\) \((N0 + 1 - j)\)], {j, 
          i - 1}]]\)], "Input",
  CellLabel->"In[8]:="],

Cell[BoxData[
    \(\(T2 = Simplify[Expand[Sum[q[i]^2, {i, 1, N0}]]]/2;\)\)], "Input",
  CellLabel->"In[9]:="],

Cell[BoxData[
    \(\(T4 = Expand[Sum[q[i]^4, {i, 1, N0}]/24];\)\)], "Input",
  CellLabel->"In[10]:="],

Cell[BoxData[
    \(\(For[i = 1; T4b = T4, i < N0, \(i++\), T4c = T4b; 
        Do[T4c = T4c /. x[j] \[Rule] 0, {j, i - 1}]; 
        Do[T4c = T4c\  /. x[j] \[Rule] 0, {j, i + 1, N0 - 1}]; 
        d4[i] = T4c\  /. x[i] \[Rule] 1; 
        T4b = T4b - d4[i] x[i]^4];\)\)], "Input",
  CellLabel->"In[11]:="],

Cell[BoxData[
    \(\(For[i = 1, 
        i < N0 - 1, \(i++\), \(For[j = i + 1, j < N0, \(j++\), T4c = T4b; \ 
            Do[T4c = T4c\  /. x[k] \[Rule] 0, {k, i - 1}]; 
            Do[T4c = T4c /. x[k] \[Rule] 0, {k, i + 1, j - 1}]; \ 
            Do[T4c = T4c /. x[k] \[Rule] 0, {k, j + 1, N0}]; \ 
            t[i, j] = Expand[T4c]; T4b = T4b - t[i, j]; \ 
            t[i, j] = Expand[t[i, j]/\((x[i]\ x[j])\)]; 
            d31[i, j] = 
              Simplify[t[i, j] /. x[j] \[Rule] 0] /. x[i] \[Rule] 1; 
            d13[i, j] = 
              Simplify[t[i, j] /. x[j] \[Rule] 1] /. x[i] \[Rule] 0; \ 
            d22[i, j] = 
              Simplify[
                Limit[Limit[t[i, j], x[j] \[Rule] 1], x[i] \[Rule] 1] - 
                  d31[i, j] - d13[i, j]]\ ];\)];\)\)], "Input",
  CellLabel->"In[12]:="],

Cell[BoxData[
    \(\(For[i = 1, 
        i < N0 - 2, \(i++\), \(For[j = i + 1, 
            j < N0 - 1, \(j++\), \(For[j2 = j + 1, j2 < N0, \(j2++\), 
                T4c = T4b; \ Do[T4c = T4c /. x[k] \[Rule] 0, {k, i - 1}]; 
                Do[T4c = T4c /. x[k] \[Rule] 0, {k, i + 1, j - 1}]; \ 
                Do[T4c = T4c /. x[k] \[Rule] 0, {k, j + 1, j2 - 1}]; \ 
                Do[T4c = T4c /. x[k] \[Rule] 0, {k, j2 + 1, N0}]; \ 
                t[i, j, j2] = Expand[T4c]; T4b = T4b - t[i, j, j2]; \ 
                t[i, j, j2] = Expand[t[i, j, j2]/\((x[i]\ x[j]\ x[j2])\)]; 
                d211[i, j, j2] = 
                  Simplify[
                    Limit[Limit[t[i, j, j2], x[j] \[Rule] 0], 
                        x[j2] \[Rule] 0]/x[i]]; 
                d121[i, j, j2] = 
                  Simplify[
                    Limit[Limit[t[i, j, j2], x[i] \[Rule] 0], 
                        x[j2] \[Rule] 0]/x[j]]; 
                d112[i, j, j2] = 
                  Simplify[
                    Limit[Limit[t[i, j, j2], x[j] \[Rule] 0], x[i] \[Rule] 0]/
                      x[j2]];\ \ ];\)\ ];\)\ ];\)\)], "Input",
  CellLabel->"In[13]:="],

Cell[BoxData[
    \(\(a1 = 
        T2 \((\(-1\) - w \( 3 \((N0 - 1)\)\)\/\(16  N0\))\) + 
          T4 \((w/4)\);\)\)], "Input",
  CellLabel->"In[14]:="],

Cell[BoxData[
    \(\(a2 = \(-T2\);\)\)], "Input",
  CellLabel->"In[15]:="],

Cell[BoxData[
    \(Clear[i]; 
    For[\(i = 1;\), 
      i < N0, \(i++\), \(da1i1[i] = Expand[D[a1, x[i]]];\)]\)], "Input",
  CellLabel->"In[16]:="],

Cell[BoxData[
    \(Clear[i]; 
    For[i = 1; apu0 = 0, i < N0, \(i++\), 
      da1i2[i] = Collect[Expand[D[da1i1[i], x[i]]], w]; \ 
      apu0 = apu0 + da1i2[i];]; apu0 = Collect[apu0, w];\)], "Input",
  CellLabel->"In[17]:="],

Cell[BoxData[
    \(Clear[i]; 
    For[i = 1; apu2 = 0, i < N0, \(i++\), apu = da1i1[i] /. \ w \[Rule] 0; 
      apu3 = Collect[da1i1[i] - apu, w]; 
      apu2 = apu2 + Expand[apu^2 + 2  apu\ apu3];]; 
    apu2 = Collect[apu2, w];\)], "Input",
  CellLabel->"In[18]:="],

Cell[BoxData[
    \(\(RD2 = 
        Collect[Expand[\ 
            w \((\ T2 - \((N0 - 1)\)/2)\)\  - \((w/2)\) 
                Expand[\((apu0 + apu2)\)]], w];\)\)], "Input",
  CellLabel->"In[19]:="],

Cell[BoxData[
    \(\(For[i = 1; RD4 = 0, i < N0, \(i++\), 
        If[d4[i] \[NotEqual] 0, 
          RD4 = RD4 + 
              d4[i] Simplify[\((D[Exp[a2], {x[i], 4}]/
                      Exp[a2])\)]]\ ];\)\)], "Input",
  CellLabel->"In[20]:="],

Cell[BoxData[
    \(\(For[i = 1; RD123 = 0, 
        i < N0 - 1, \(i++\), \(For[j = i + 1, j < N0, \(j++\), \ 
            If[d31[i, j] \[NotEqual] 0, 
              RD123 = RD123 + 
                  d31[i, j] 
                    Simplify[\((D[D[Exp[a2], {x[i], 3}], {x[j], 1}]/
                          Exp[a2])\)]]; 
            If[d22[i, j] \[NotEqual] 0, 
              RD123 = RD123 + 
                  d22[i, j] 
                    Simplify[\((D[D[Exp[a2], {x[i], 2}], {x[j], 2}]/
                          Exp[a2])\)]]; 
            If[d13[i, j] \[NotEqual] 0, 
              RD123 = RD123 + 
                  d13[i, j] 
                    Simplify[\((D[D[Exp[a2], {x[i], 1}], {x[j], 3}]/
                          Exp[a2])\)]];\ ];\)];\)\)], "Input",
  CellLabel->"In[21]:="],

Cell[BoxData[
    \(\(For[i = 1; RD211 = 0, 
        i < N0 - 2, \(i++\), \(For[j = i + 1, 
            j < N0 - 1, \(j++\), \(For[j2 = j + 1, j2 < N0, \(j2++\), \ 
                If[d211[i, j, j2] \[NotEqual] 0, 
                  RD211 = 
                    RD211 + 
                      d211[i, j, j2] 
                        Simplify[\((D[
                                D[D[Exp[a2], {x[i], 2}], {x[j], 1}], {x[j2], 
                                  1}]/Exp[a2])\)]]; \ 
                If[d121[i, j, j2] \[NotEqual] 0, 
                  RD211 = 
                    RD211 + 
                      d121[i, j, j2] 
                        Simplify[\((D[
                                D[D[Exp[a2], {x[i], 1}], {x[j], 2}], {x[j2], 
                                  1}]/Exp[a2])\)]]; 
                If[d112[i, j, j2] \[NotEqual] 0, 
                  RD211 = 
                    RD211 + 
                      d112[i, j, j2] 
                        Simplify[\((D[
                                D[D[Exp[a2], {x[i], 1}], {x[j], 1}], {x[j2], 
                                  2}]/Exp[a2])\)]];\ ];\)];\)];\)\)], "Input",\

  CellLabel->"In[22]:="],

Cell[CellGroupData[{

Cell[BoxData[
    \({N0, 
      Simplify[Collect[
          Simplify[\(w\^2\) \((N0 - 1)\)\^2\/\(32  N0\) + 
              RD2 - \(w\^2\) \((RD4 + RD123 + RD211)\)], w]]}\)], "Input",
  CellLabel->"In[23]:="],

Cell[BoxData[
    \({36, 0}\)], "Output",
  CellLabel->"Out[23]="]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Case N = 37", "Section"],

Cell[BoxData[
    \(N0 = 37; Clear[q, t, d4, d13, d22, d31, d211, d121, d112]; 
    Clear[t];\)], "Input",
  CellLabel->"In[24]:="],

Cell[BoxData[
    \(For[i = 1, i < N0 + 1, \(i++\), 
      q[i] = x[i] Sqrt[\((N0 - i)\)/\((N0 + 1 - i)\)]; 
      Do[q[i] = q[i] - x[j]/Sqrt[\((N0 - j)\) \((N0 + 1 - j)\)], {j, 
          i - 1}]]\)], "Input",
  CellLabel->"In[25]:="],

Cell[BoxData[
    \(\(T2 = Simplify[Expand[Sum[q[i]^2, {i, 1, N0}]]]/2;\)\)], "Input",
  CellLabel->"In[26]:="],

Cell[BoxData[
    \(\(T4 = Expand[Sum[q[i]^4, {i, 1, N0}]/24];\)\)], "Input",
  CellLabel->"In[27]:="],

Cell[BoxData[
    \(\(For[i = 1; T4b = T4, i < N0, \(i++\), T4c = T4b; 
        Do[T4c = T4c /. x[j] \[Rule] 0, {j, i - 1}]; 
        Do[T4c = T4c\  /. x[j] \[Rule] 0, {j, i + 1, N0 - 1}]; 
        d4[i] = T4c\  /. x[i] \[Rule] 1; 
        T4b = T4b - d4[i] x[i]^4];\)\)], "Input",
  CellLabel->"In[28]:="],

Cell[BoxData[
    \(\(For[i = 1, 
        i < N0 - 1, \(i++\), \(For[j = i + 1, j < N0, \(j++\), T4c = T4b; \ 
            Do[T4c = T4c\  /. x[k] \[Rule] 0, {k, i - 1}]; 
            Do[T4c = T4c /. x[k] \[Rule] 0, {k, i + 1, j - 1}]; \ 
            Do[T4c = T4c /. x[k] \[Rule] 0, {k, j + 1, N0}]; \ 
            t[i, j] = Expand[T4c]; T4b = T4b - t[i, j]; \ 
            t[i, j] = Expand[t[i, j]/\((x[i]\ x[j])\)]; 
            d31[i, j] = 
              Simplify[t[i, j] /. x[j] \[Rule] 0] /. x[i] \[Rule] 1; 
            d13[i, j] = 
              Simplify[t[i, j] /. x[j] \[Rule] 1] /. x[i] \[Rule] 0; \ 
            d22[i, j] = 
              Simplify[
                Limit[Limit[t[i, j], x[j] \[Rule] 1], x[i] \[Rule] 1] - 
                  d31[i, j] - d13[i, j]]\ ];\)];\)\)], "Input",
  CellLabel->"In[29]:="],

Cell[BoxData[
    \(\(For[i = 1, 
        i < N0 - 2, \(i++\), \(For[j = i + 1, 
            j < N0 - 1, \(j++\), \(For[j2 = j + 1, j2 < N0, \(j2++\), 
                T4c = T4b; \ Do[T4c = T4c /. x[k] \[Rule] 0, {k, i - 1}]; 
                Do[T4c = T4c /. x[k] \[Rule] 0, {k, i + 1, j - 1}]; \ 
                Do[T4c = T4c /. x[k] \[Rule] 0, {k, j + 1, j2 - 1}]; \ 
                Do[T4c = T4c /. x[k] \[Rule] 0, {k, j2 + 1, N0}]; \ 
                t[i, j, j2] = Expand[T4c]; T4b = T4b - t[i, j, j2]; \ 
                t[i, j, j2] = Expand[t[i, j, j2]/\((x[i]\ x[j]\ x[j2])\)]; 
                d211[i, j, j2] = 
                  Simplify[
                    Limit[Limit[t[i, j, j2], x[j] \[Rule] 0], 
                        x[j2] \[Rule] 0]/x[i]]; 
                d121[i, j, j2] = 
                  Simplify[
                    Limit[Limit[t[i, j, j2], x[i] \[Rule] 0], 
                        x[j2] \[Rule] 0]/x[j]]; 
                d112[i, j, j2] = 
                  Simplify[
                    Limit[Limit[t[i, j, j2], x[j] \[Rule] 0], x[i] \[Rule] 0]/
                      x[j2]];\ \ ];\)\ ];\)\ ];\)\)], "Input",
  CellLabel->"In[30]:="],

Cell[BoxData[
    \(\(a1 = 
        T2 \((\(-1\) - w \( 3 \((N0 - 1)\)\)\/\(16  N0\))\) + 
          T4 \((w/4)\);\)\)], "Input",
  CellLabel->"In[31]:="],

Cell[BoxData[
    \(\(a2 = \(-T2\);\)\)], "Input",
  CellLabel->"In[32]:="],

Cell[BoxData[
    \(Clear[i]; 
    For[\(i = 1;\), 
      i < N0, \(i++\), \(da1i1[i] = Expand[D[a1, x[i]]];\)]\)], "Input",
  CellLabel->"In[33]:="],

Cell[BoxData[
    \(Clear[i]; 
    For[i = 1; apu0 = 0, i < N0, \(i++\), 
      da1i2[i] = Collect[Expand[D[da1i1[i], x[i]]], w]; \ 
      apu0 = apu0 + da1i2[i];]; apu0 = Collect[apu0, w];\)], "Input",
  CellLabel->"In[34]:="],

Cell[BoxData[
    \(Clear[i]; 
    For[i = 1; apu2 = 0, i < N0, \(i++\), apu = da1i1[i] /. \ w \[Rule] 0; 
      apu3 = Collect[da1i1[i] - apu, w]; 
      apu2 = apu2 + Expand[apu^2 + 2  apu\ apu3];]; 
    apu2 = Collect[apu2, w];\)], "Input",
  CellLabel->"In[35]:="],

Cell[BoxData[
    \(\(RD2 = 
        Collect[Expand[\ 
            w \((\ T2 - \((N0 - 1)\)/2)\)\  - \((w/2)\) 
                Expand[\((apu0 + apu2)\)]], w];\)\)], "Input",
  CellLabel->"In[36]:="],

Cell[BoxData[
    \(\(For[i = 1; RD4 = 0, i < N0, \(i++\), 
        If[d4[i] \[NotEqual] 0, 
          RD4 = RD4 + 
              d4[i] Simplify[\((D[Exp[a2], {x[i], 4}]/
                      Exp[a2])\)]]\ ];\)\)], "Input",
  CellLabel->"In[37]:="],

Cell[BoxData[
    \(\(For[i = 1; RD123 = 0, 
        i < N0 - 1, \(i++\), \(For[j = i + 1, j < N0, \(j++\), \ 
            If[d31[i, j] \[NotEqual] 0, 
              RD123 = RD123 + 
                  d31[i, j] 
                    Simplify[\((D[D[Exp[a2], {x[i], 3}], {x[j], 1}]/
                          Exp[a2])\)]]; 
            If[d22[i, j] \[NotEqual] 0, 
              RD123 = RD123 + 
                  d22[i, j] 
                    Simplify[\((D[D[Exp[a2], {x[i], 2}], {x[j], 2}]/
                          Exp[a2])\)]]; 
            If[d13[i, j] \[NotEqual] 0, 
              RD123 = RD123 + 
                  d13[i, j] 
                    Simplify[\((D[D[Exp[a2], {x[i], 1}], {x[j], 3}]/
                          Exp[a2])\)]];\ ];\)];\)\)], "Input",
  CellLabel->"In[38]:="],

Cell[BoxData[
    \(\(For[i = 1; RD211 = 0, 
        i < N0 - 2, \(i++\), \(For[j = i + 1, 
            j < N0 - 1, \(j++\), \(For[j2 = j + 1, j2 < N0, \(j2++\), \ 
                If[d211[i, j, j2] \[NotEqual] 0, 
                  RD211 = 
                    RD211 + 
                      d211[i, j, j2] 
                        Simplify[\((D[
                                D[D[Exp[a2], {x[i], 2}], {x[j], 1}], {x[j2], 
                                  1}]/Exp[a2])\)]]; \ 
                If[d121[i, j, j2] \[NotEqual] 0, 
                  RD211 = 
                    RD211 + 
                      d121[i, j, j2] 
                        Simplify[\((D[
                                D[D[Exp[a2], {x[i], 1}], {x[j], 2}], {x[j2], 
                                  1}]/Exp[a2])\)]]; 
                If[d112[i, j, j2] \[NotEqual] 0, 
                  RD211 = 
                    RD211 + 
                      d112[i, j, j2] 
                        Simplify[\((D[
                                D[D[Exp[a2], {x[i], 1}], {x[j], 1}], {x[j2], 
                                  2}]/Exp[a2])\)]];\ ];\)];\)];\)\)], "Input",\

  CellLabel->"In[39]:="],

Cell[CellGroupData[{

Cell[BoxData[
    \({N0, 
      Simplify[Collect[
          Simplify[\(w\^2\) \((N0 - 1)\)\^2\/\(32  N0\) + 
              RD2 - \(w\^2\) \((RD4 + RD123 + RD211)\)], w]]}\)], "Input",
  CellLabel->"In[40]:="],

Cell[BoxData[
    \({37, 0}\)], "Output",
  CellLabel->"Out[40]="]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Case N = 38", "Section"],

Cell[BoxData[
    \(N0 = 38; Clear[q, t, d4, d13, d22, d31, d211, d121, d112]; 
    Clear[t];\)], "Input",
  CellLabel->"In[41]:="],

Cell[BoxData[
    \(For[i = 1, i < N0 + 1, \(i++\), 
      q[i] = x[i] Sqrt[\((N0 - i)\)/\((N0 + 1 - i)\)]; 
      Do[q[i] = q[i] - x[j]/Sqrt[\((N0 - j)\) \((N0 + 1 - j)\)], {j, 
          i - 1}]]\)], "Input",
  CellLabel->"In[42]:="],

Cell[BoxData[
    \(\(T2 = Simplify[Expand[Sum[q[i]^2, {i, 1, N0}]]]/2;\)\)], "Input",
  CellLabel->"In[43]:="],

Cell[BoxData[
    \(\(T4 = Expand[Sum[q[i]^4, {i, 1, N0}]/24];\)\)], "Input",
  CellLabel->"In[44]:="],

Cell[BoxData[
    \(\(For[i = 1; T4b = T4, i < N0, \(i++\), T4c = T4b; 
        Do[T4c = T4c /. x[j] \[Rule] 0, {j, i - 1}]; 
        Do[T4c = T4c\  /. x[j] \[Rule] 0, {j, i + 1, N0 - 1}]; 
        d4[i] = T4c\  /. x[i] \[Rule] 1; 
        T4b = T4b - d4[i] x[i]^4];\)\)], "Input",
  CellLabel->"In[45]:="],

Cell[BoxData[
    \(\(For[i = 1, 
        i < N0 - 1, \(i++\), \(For[j = i + 1, j < N0, \(j++\), T4c = T4b; \ 
            Do[T4c = T4c\  /. x[k] \[Rule] 0, {k, i - 1}]; 
            Do[T4c = T4c /. x[k] \[Rule] 0, {k, i + 1, j - 1}]; \ 
            Do[T4c = T4c /. x[k] \[Rule] 0, {k, j + 1, N0}]; \ 
            t[i, j] = Expand[T4c]; T4b = T4b - t[i, j]; \ 
            t[i, j] = Expand[t[i, j]/\((x[i]\ x[j])\)]; 
            d31[i, j] = 
              Simplify[t[i, j] /. x[j] \[Rule] 0] /. x[i] \[Rule] 1; 
            d13[i, j] = 
              Simplify[t[i, j] /. x[j] \[Rule] 1] /. x[i] \[Rule] 0; \ 
            d22[i, j] = 
              Simplify[
                Limit[Limit[t[i, j], x[j] \[Rule] 1], x[i] \[Rule] 1] - 
                  d31[i, j] - d13[i, j]]\ ];\)];\)\)], "Input",
  CellLabel->"In[46]:="],

Cell[BoxData[
    \(\(For[i = 1, 
        i < N0 - 2, \(i++\), \(For[j = i + 1, 
            j < N0 - 1, \(j++\), \(For[j2 = j + 1, j2 < N0, \(j2++\), 
                T4c = T4b; \ Do[T4c = T4c /. x[k] \[Rule] 0, {k, i - 1}]; 
                Do[T4c = T4c /. x[k] \[Rule] 0, {k, i + 1, j - 1}]; \ 
                Do[T4c = T4c /. x[k] \[Rule] 0, {k, j + 1, j2 - 1}]; \ 
                Do[T4c = T4c /. x[k] \[Rule] 0, {k, j2 + 1, N0}]; \ 
                t[i, j, j2] = Expand[T4c]; T4b = T4b - t[i, j, j2]; \ 
                t[i, j, j2] = Expand[t[i, j, j2]/\((x[i]\ x[j]\ x[j2])\)]; 
                d211[i, j, j2] = 
                  Simplify[
                    Limit[Limit[t[i, j, j2], x[j] \[Rule] 0], 
                        x[j2] \[Rule] 0]/x[i]]; 
                d121[i, j, j2] = 
                  Simplify[
                    Limit[Limit[t[i, j, j2], x[i] \[Rule] 0], 
                        x[j2] \[Rule] 0]/x[j]]; 
                d112[i, j, j2] = 
                  Simplify[
                    Limit[Limit[t[i, j, j2], x[j] \[Rule] 0], x[i] \[Rule] 0]/
                      x[j2]];\ \ ];\)\ ];\)\ ];\)\)], "Input",
  CellLabel->"In[47]:="],

Cell[BoxData[
    \(\(a1 = 
        T2 \((\(-1\) - w \( 3 \((N0 - 1)\)\)\/\(16  N0\))\) + 
          T4 \((w/4)\);\)\)], "Input",
  CellLabel->"In[48]:="],

Cell[BoxData[
    \(\(a2 = \(-T2\);\)\)], "Input",
  CellLabel->"In[49]:="],

Cell[BoxData[
    \(Clear[i]; 
    For[\(i = 1;\), 
      i < N0, \(i++\), \(da1i1[i] = Expand[D[a1, x[i]]];\)]\)], "Input",
  CellLabel->"In[50]:="],

Cell[BoxData[
    \(Clear[i]; 
    For[i = 1; apu0 = 0, i < N0, \(i++\), 
      da1i2[i] = Collect[Expand[D[da1i1[i], x[i]]], w]; \ 
      apu0 = apu0 + da1i2[i];]; apu0 = Collect[apu0, w];\)], "Input",
  CellLabel->"In[51]:="],

Cell[BoxData[
    \(Clear[i]; 
    For[i = 1; apu2 = 0, i < N0, \(i++\), apu = da1i1[i] /. \ w \[Rule] 0; 
      apu3 = Collect[da1i1[i] - apu, w]; 
      apu2 = apu2 + Expand[apu^2 + 2  apu\ apu3];]; 
    apu2 = Collect[apu2, w];\)], "Input",
  CellLabel->"In[52]:="],

Cell[BoxData[
    \(\(RD2 = 
        Collect[Expand[\ 
            w \((\ T2 - \((N0 - 1)\)/2)\)\  - \((w/2)\) 
                Expand[\((apu0 + apu2)\)]], w];\)\)], "Input",
  CellLabel->"In[53]:="],

Cell[BoxData[
    \(\(For[i = 1; RD4 = 0, i < N0, \(i++\), 
        If[d4[i] \[NotEqual] 0, 
          RD4 = RD4 + 
              d4[i] Simplify[\((D[Exp[a2], {x[i], 4}]/
                      Exp[a2])\)]]\ ];\)\)], "Input",
  CellLabel->"In[54]:="],

Cell[BoxData[
    \(\(For[i = 1; RD123 = 0, 
        i < N0 - 1, \(i++\), \(For[j = i + 1, j < N0, \(j++\), \ 
            If[d31[i, j] \[NotEqual] 0, 
              RD123 = RD123 + 
                  d31[i, j] 
                    Simplify[\((D[D[Exp[a2], {x[i], 3}], {x[j], 1}]/
                          Exp[a2])\)]]; 
            If[d22[i, j] \[NotEqual] 0, 
              RD123 = RD123 + 
                  d22[i, j] 
                    Simplify[\((D[D[Exp[a2], {x[i], 2}], {x[j], 2}]/
                          Exp[a2])\)]]; 
            If[d13[i, j] \[NotEqual] 0, 
              RD123 = RD123 + 
                  d13[i, j] 
                    Simplify[\((D[D[Exp[a2], {x[i], 1}], {x[j], 3}]/
                          Exp[a2])\)]];\ ];\)];\)\)], "Input",
  CellLabel->"In[55]:="],

Cell[BoxData[
    \(\(For[i = 1; RD211 = 0, 
        i < N0 - 2, \(i++\), \(For[j = i + 1, 
            j < N0 - 1, \(j++\), \(For[j2 = j + 1, j2 < N0, \(j2++\), \ 
                If[d211[i, j, j2] \[NotEqual] 0, 
                  RD211 = 
                    RD211 + 
                      d211[i, j, j2] 
                        Simplify[\((D[
                                D[D[Exp[a2], {x[i], 2}], {x[j], 1}], {x[j2], 
                                  1}]/Exp[a2])\)]]; \ 
                If[d121[i, j, j2] \[NotEqual] 0, 
                  RD211 = 
                    RD211 + 
                      d121[i, j, j2] 
                        Simplify[\((D[
                                D[D[Exp[a2], {x[i], 1}], {x[j], 2}], {x[j2], 
                                  1}]/Exp[a2])\)]]; 
                If[d112[i, j, j2] \[NotEqual] 0, 
                  RD211 = 
                    RD211 + 
                      d112[i, j, j2] 
                        Simplify[\((D[
                                D[D[Exp[a2], {x[i], 1}], {x[j], 1}], {x[j2], 
                                  2}]/Exp[a2])\)]];\ ];\)];\)];\)\)], "Input",\

  CellLabel->"In[56]:="],

Cell[CellGroupData[{

Cell[BoxData[
    \({N0, 
      Simplify[Collect[
          Simplify[\(w\^2\) \((N0 - 1)\)\^2\/\(32  N0\) + 
              RD2 - \(w\^2\) \((RD4 + RD123 + RD211)\)], w]]}\)], "Input",
  CellLabel->"In[57]:="],

Cell[BoxData[
    \({38, 0}\)], "Output",
  CellLabel->"Out[57]="]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Case N = 38", "Section"],

Cell[BoxData[
    \(N0 = 38; Clear[q, t, d4, d13, d22, d31, d211, d121, d112]; 
    Clear[t];\)], "Input",
  CellLabel->"In[41]:="],

Cell[BoxData[
    \(For[i = 1, i < N0 + 1, \(i++\), 
      q[i] = x[i] Sqrt[\((N0 - i)\)/\((N0 + 1 - i)\)]; 
      Do[q[i] = q[i] - x[j]/Sqrt[\((N0 - j)\) \((N0 + 1 - j)\)], {j, 
          i - 1}]]\)], "Input",
  CellLabel->"In[42]:="],

Cell[BoxData[
    \(\(T2 = Simplify[Expand[Sum[q[i]^2, {i, 1, N0}]]]/2;\)\)], "Input",
  CellLabel->"In[43]:="],

Cell[BoxData[
    \(\(T4 = Expand[Sum[q[i]^4, {i, 1, N0}]/24];\)\)], "Input",
  CellLabel->"In[44]:="],

Cell[BoxData[
    \(\(For[i = 1; T4b = T4, i < N0, \(i++\), T4c = T4b; 
        Do[T4c = T4c /. x[j] \[Rule] 0, {j, i - 1}]; 
        Do[T4c = T4c\  /. x[j] \[Rule] 0, {j, i + 1, N0 - 1}]; 
        d4[i] = T4c\  /. x[i] \[Rule] 1; 
        T4b = T4b - d4[i] x[i]^4];\)\)], "Input",
  CellLabel->"In[45]:="],

Cell[BoxData[
    \(\(For[i = 1, 
        i < N0 - 1, \(i++\), \(For[j = i + 1, j < N0, \(j++\), T4c = T4b; \ 
            Do[T4c = T4c\  /. x[k] \[Rule] 0, {k, i - 1}]; 
            Do[T4c = T4c /. x[k] \[Rule] 0, {k, i + 1, j - 1}]; \ 
            Do[T4c = T4c /. x[k] \[Rule] 0, {k, j + 1, N0}]; \ 
            t[i, j] = Expand[T4c]; T4b = T4b - t[i, j]; \ 
            t[i, j] = Expand[t[i, j]/\((x[i]\ x[j])\)]; 
            d31[i, j] = 
              Simplify[t[i, j] /. x[j] \[Rule] 0] /. x[i] \[Rule] 1; 
            d13[i, j] = 
              Simplify[t[i, j] /. x[j] \[Rule] 1] /. x[i] \[Rule] 0; \ 
            d22[i, j] = 
              Simplify[
                Limit[Limit[t[i, j], x[j] \[Rule] 1], x[i] \[Rule] 1] - 
                  d31[i, j] - d13[i, j]]\ ];\)];\)\)], "Input",
  CellLabel->"In[46]:="],

Cell[BoxData[
    \(\(For[i = 1, 
        i < N0 - 2, \(i++\), \(For[j = i + 1, 
            j < N0 - 1, \(j++\), \(For[j2 = j + 1, j2 < N0, \(j2++\), 
                T4c = T4b; \ Do[T4c = T4c /. x[k] \[Rule] 0, {k, i - 1}]; 
                Do[T4c = T4c /. x[k] \[Rule] 0, {k, i + 1, j - 1}]; \ 
                Do[T4c = T4c /. x[k] \[Rule] 0, {k, j + 1, j2 - 1}]; \ 
                Do[T4c = T4c /. x[k] \[Rule] 0, {k, j2 + 1, N0}]; \ 
                t[i, j, j2] = Expand[T4c]; T4b = T4b - t[i, j, j2]; \ 
                t[i, j, j2] = Expand[t[i, j, j2]/\((x[i]\ x[j]\ x[j2])\)]; 
                d211[i, j, j2] = 
                  Simplify[
                    Limit[Limit[t[i, j, j2], x[j] \[Rule] 0], 
                        x[j2] \[Rule] 0]/x[i]]; 
                d121[i, j, j2] = 
                  Simplify[
                    Limit[Limit[t[i, j, j2], x[i] \[Rule] 0], 
                        x[j2] \[Rule] 0]/x[j]]; 
                d112[i, j, j2] = 
                  Simplify[
                    Limit[Limit[t[i, j, j2], x[j] \[Rule] 0], x[i] \[Rule] 0]/
                      x[j2]];\ \ ];\)\ ];\)\ ];\)\)], "Input",
  CellLabel->"In[47]:="],

Cell[BoxData[
    \(\(a1 = 
        T2 \((\(-1\) - w \( 3 \((N0 - 1)\)\)\/\(16  N0\))\) + 
          T4 \((w/4)\);\)\)], "Input",
  CellLabel->"In[48]:="],

Cell[BoxData[
    \(\(a2 = \(-T2\);\)\)], "Input",
  CellLabel->"In[49]:="],

Cell[BoxData[
    \(Clear[i]; 
    For[\(i = 1;\), 
      i < N0, \(i++\), \(da1i1[i] = Expand[D[a1, x[i]]];\)]\)], "Input",
  CellLabel->"In[50]:="],

Cell[BoxData[
    \(Clear[i]; 
    For[i = 1; apu0 = 0, i < N0, \(i++\), 
      da1i2[i] = Collect[Expand[D[da1i1[i], x[i]]], w]; \ 
      apu0 = apu0 + da1i2[i];]; apu0 = Collect[apu0, w];\)], "Input",
  CellLabel->"In[51]:="],

Cell[BoxData[
    \(Clear[i]; 
    For[i = 1; apu2 = 0, i < N0, \(i++\), apu = da1i1[i] /. \ w \[Rule] 0; 
      apu3 = Collect[da1i1[i] - apu, w]; 
      apu2 = apu2 + Expand[apu^2 + 2  apu\ apu3];]; 
    apu2 = Collect[apu2, w];\)], "Input",
  CellLabel->"In[52]:="],

Cell[BoxData[
    \(\(RD2 = 
        Collect[Expand[\ 
            w \((\ T2 - \((N0 - 1)\)/2)\)\  - \((w/2)\) 
                Expand[\((apu0 + apu2)\)]], w];\)\)], "Input",
  CellLabel->"In[53]:="],

Cell[BoxData[
    \(\(For[i = 1; RD4 = 0, i < N0, \(i++\), 
        If[d4[i] \[NotEqual] 0, 
          RD4 = RD4 + 
              d4[i] Simplify[\((D[Exp[a2], {x[i], 4}]/
                      Exp[a2])\)]]\ ];\)\)], "Input",
  CellLabel->"In[54]:="],

Cell[BoxData[
    \(\(For[i = 1; RD123 = 0, 
        i < N0 - 1, \(i++\), \(For[j = i + 1, j < N0, \(j++\), \ 
            If[d31[i, j] \[NotEqual] 0, 
              RD123 = RD123 + 
                  d31[i, j] 
                    Simplify[\((D[D[Exp[a2], {x[i], 3}], {x[j], 1}]/
                          Exp[a2])\)]]; 
            If[d22[i, j] \[NotEqual] 0, 
              RD123 = RD123 + 
                  d22[i, j] 
                    Simplify[\((D[D[Exp[a2], {x[i], 2}], {x[j], 2}]/
                          Exp[a2])\)]]; 
            If[d13[i, j] \[NotEqual] 0, 
              RD123 = RD123 + 
                  d13[i, j] 
                    Simplify[\((D[D[Exp[a2], {x[i], 1}], {x[j], 3}]/
                          Exp[a2])\)]];\ ];\)];\)\)], "Input",
  CellLabel->"In[55]:="],

Cell[BoxData[
    \(\(For[i = 1; RD211 = 0, 
        i < N0 - 2, \(i++\), \(For[j = i + 1, 
            j < N0 - 1, \(j++\), \(For[j2 = j + 1, j2 < N0, \(j2++\), \ 
                If[d211[i, j, j2] \[NotEqual] 0, 
                  RD211 = 
                    RD211 + 
                      d211[i, j, j2] 
                        Simplify[\((D[
                                D[D[Exp[a2], {x[i], 2}], {x[j], 1}], {x[j2], 
                                  1}]/Exp[a2])\)]]; \ 
                If[d121[i, j, j2] \[NotEqual] 0, 
                  RD211 = 
                    RD211 + 
                      d121[i, j, j2] 
                        Simplify[\((D[
                                D[D[Exp[a2], {x[i], 1}], {x[j], 2}], {x[j2], 
                                  1}]/Exp[a2])\)]]; 
                If[d112[i, j, j2] \[NotEqual] 0, 
                  RD211 = 
                    RD211 + 
                      d112[i, j, j2] 
                        Simplify[\((D[
                                D[D[Exp[a2], {x[i], 1}], {x[j], 1}], {x[j2], 
                                  2}]/Exp[a2])\)]];\ ];\)];\)];\)\)], "Input",\

  CellLabel->"In[56]:="],

Cell[CellGroupData[{

Cell[BoxData[
    \({N0, 
      Simplify[Collect[
          Simplify[\(w\^2\) \((N0 - 1)\)\^2\/\(32  N0\) + 
              RD2 - \(w\^2\) \((RD4 + RD123 + RD211)\)], w]]}\)], "Input",
  CellLabel->"In[57]:="],

Cell[BoxData[
    \({38, 0}\)], "Output",
  CellLabel->"Out[57]="]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Case N = 39", "Section"],

Cell[BoxData[
    \(N0 = 39; Clear[q, t, d4, d13, d22, d31, d211, d121, d112]; 
    Clear[t];\)], "Input",
  CellLabel->"In[58]:="],

Cell[BoxData[
    \(For[i = 1, i < N0 + 1, \(i++\), 
      q[i] = x[i] Sqrt[\((N0 - i)\)/\((N0 + 1 - i)\)]; 
      Do[q[i] = q[i] - x[j]/Sqrt[\((N0 - j)\) \((N0 + 1 - j)\)], {j, 
          i - 1}]]\)], "Input",
  CellLabel->"In[59]:="],

Cell[BoxData[
    \(\(T2 = Simplify[Expand[Sum[q[i]^2, {i, 1, N0}]]]/2;\)\)], "Input",
  CellLabel->"In[60]:="],

Cell[BoxData[
    \(\(T4 = Expand[Sum[q[i]^4, {i, 1, N0}]/24];\)\)], "Input",
  CellLabel->"In[61]:="],

Cell[BoxData[
    \(\(For[i = 1; T4b = T4, i < N0, \(i++\), T4c = T4b; 
        Do[T4c = T4c /. x[j] \[Rule] 0, {j, i - 1}]; 
        Do[T4c = T4c\  /. x[j] \[Rule] 0, {j, i + 1, N0 - 1}]; 
        d4[i] = T4c\  /. x[i] \[Rule] 1; 
        T4b = T4b - d4[i] x[i]^4];\)\)], "Input",
  CellLabel->"In[62]:="],

Cell[BoxData[
    \(\(For[i = 1, 
        i < N0 - 1, \(i++\), \(For[j = i + 1, j < N0, \(j++\), T4c = T4b; \ 
            Do[T4c = T4c\  /. x[k] \[Rule] 0, {k, i - 1}]; 
            Do[T4c = T4c /. x[k] \[Rule] 0, {k, i + 1, j - 1}]; \ 
            Do[T4c = T4c /. x[k] \[Rule] 0, {k, j + 1, N0}]; \ 
            t[i, j] = Expand[T4c]; T4b = T4b - t[i, j]; \ 
            t[i, j] = Expand[t[i, j]/\((x[i]\ x[j])\)]; 
            d31[i, j] = 
              Simplify[t[i, j] /. x[j] \[Rule] 0] /. x[i] \[Rule] 1; 
            d13[i, j] = 
              Simplify[t[i, j] /. x[j] \[Rule] 1] /. x[i] \[Rule] 0; \ 
            d22[i, j] = 
              Simplify[
                Limit[Limit[t[i, j], x[j] \[Rule] 1], x[i] \[Rule] 1] - 
                  d31[i, j] - d13[i, j]]\ ];\)];\)\)], "Input",
  CellLabel->"In[63]:="],

Cell[BoxData[
    \(\(For[i = 1, 
        i < N0 - 2, \(i++\), \(For[j = i + 1, 
            j < N0 - 1, \(j++\), \(For[j2 = j + 1, j2 < N0, \(j2++\), 
                T4c = T4b; \ Do[T4c = T4c /. x[k] \[Rule] 0, {k, i - 1}]; 
                Do[T4c = T4c /. x[k] \[Rule] 0, {k, i + 1, j - 1}]; \ 
                Do[T4c = T4c /. x[k] \[Rule] 0, {k, j + 1, j2 - 1}]; \ 
                Do[T4c = T4c /. x[k] \[Rule] 0, {k, j2 + 1, N0}]; \ 
                t[i, j, j2] = Expand[T4c]; T4b = T4b - t[i, j, j2]; \ 
                t[i, j, j2] = Expand[t[i, j, j2]/\((x[i]\ x[j]\ x[j2])\)]; 
                d211[i, j, j2] = 
                  Simplify[
                    Limit[Limit[t[i, j, j2], x[j] \[Rule] 0], 
                        x[j2] \[Rule] 0]/x[i]]; 
                d121[i, j, j2] = 
                  Simplify[
                    Limit[Limit[t[i, j, j2], x[i] \[Rule] 0], 
                        x[j2] \[Rule] 0]/x[j]]; 
                d112[i, j, j2] = 
                  Simplify[
                    Limit[Limit[t[i, j, j2], x[j] \[Rule] 0], x[i] \[Rule] 0]/
                      x[j2]];\ \ ];\)\ ];\)\ ];\)\)], "Input",
  CellLabel->"In[64]:="],

Cell[BoxData[
    \(\(a1 = 
        T2 \((\(-1\) - w \( 3 \((N0 - 1)\)\)\/\(16  N0\))\) + 
          T4 \((w/4)\);\)\)], "Input",
  CellLabel->"In[65]:="],

Cell[BoxData[
    \(\(a2 = \(-T2\);\)\)], "Input",
  CellLabel->"In[66]:="],

Cell[BoxData[
    \(Clear[i]; 
    For[\(i = 1;\), 
      i < N0, \(i++\), \(da1i1[i] = Expand[D[a1, x[i]]];\)]\)], "Input",
  CellLabel->"In[67]:="],

Cell[BoxData[
    \(Clear[i]; 
    For[i = 1; apu0 = 0, i < N0, \(i++\), 
      da1i2[i] = Collect[Expand[D[da1i1[i], x[i]]], w]; \ 
      apu0 = apu0 + da1i2[i];]; apu0 = Collect[apu0, w];\)], "Input",
  CellLabel->"In[68]:="],

Cell[BoxData[
    \(Clear[i]; 
    For[i = 1; apu2 = 0, i < N0, \(i++\), apu = da1i1[i] /. \ w \[Rule] 0; 
      apu3 = Collect[da1i1[i] - apu, w]; 
      apu2 = apu2 + Expand[apu^2 + 2  apu\ apu3];]; 
    apu2 = Collect[apu2, w];\)], "Input",
  CellLabel->"In[69]:="],

Cell[BoxData[
    \(\(RD2 = 
        Collect[Expand[\ 
            w \((\ T2 - \((N0 - 1)\)/2)\)\  - \((w/2)\) 
                Expand[\((apu0 + apu2)\)]], w];\)\)], "Input",
  CellLabel->"In[70]:="],

Cell[BoxData[
    \(\(For[i = 1; RD4 = 0, i < N0, \(i++\), 
        If[d4[i] \[NotEqual] 0, 
          RD4 = RD4 + 
              d4[i] Simplify[\((D[Exp[a2], {x[i], 4}]/
                      Exp[a2])\)]]\ ];\)\)], "Input",
  CellLabel->"In[71]:="],

Cell[BoxData[
    \(\(For[i = 1; RD123 = 0, 
        i < N0 - 1, \(i++\), \(For[j = i + 1, j < N0, \(j++\), \ 
            If[d31[i, j] \[NotEqual] 0, 
              RD123 = RD123 + 
                  d31[i, j] 
                    Simplify[\((D[D[Exp[a2], {x[i], 3}], {x[j], 1}]/
                          Exp[a2])\)]]; 
            If[d22[i, j] \[NotEqual] 0, 
              RD123 = RD123 + 
                  d22[i, j] 
                    Simplify[\((D[D[Exp[a2], {x[i], 2}], {x[j], 2}]/
                          Exp[a2])\)]]; 
            If[d13[i, j] \[NotEqual] 0, 
              RD123 = RD123 + 
                  d13[i, j] 
                    Simplify[\((D[D[Exp[a2], {x[i], 1}], {x[j], 3}]/
                          Exp[a2])\)]];\ ];\)];\)\)], "Input",
  CellLabel->"In[72]:="],

Cell[BoxData[
    \(\(For[i = 1; RD211 = 0, 
        i < N0 - 2, \(i++\), \(For[j = i + 1, 
            j < N0 - 1, \(j++\), \(For[j2 = j + 1, j2 < N0, \(j2++\), \ 
                If[d211[i, j, j2] \[NotEqual] 0, 
                  RD211 = 
                    RD211 + 
                      d211[i, j, j2] 
                        Simplify[\((D[
                                D[D[Exp[a2], {x[i], 2}], {x[j], 1}], {x[j2], 
                                  1}]/Exp[a2])\)]]; \ 
                If[d121[i, j, j2] \[NotEqual] 0, 
                  RD211 = 
                    RD211 + 
                      d121[i, j, j2] 
                        Simplify[\((D[
                                D[D[Exp[a2], {x[i], 1}], {x[j], 2}], {x[j2], 
                                  1}]/Exp[a2])\)]]; 
                If[d112[i, j, j2] \[NotEqual] 0, 
                  RD211 = 
                    RD211 + 
                      d112[i, j, j2] 
                        Simplify[\((D[
                                D[D[Exp[a2], {x[i], 1}], {x[j], 1}], {x[j2], 
                                  2}]/Exp[a2])\)]];\ ];\)];\)];\)\)], "Input",\

  CellLabel->"In[73]:="],

Cell[CellGroupData[{

Cell[BoxData[
    \({N0, 
      Simplify[Collect[
          Simplify[\(w\^2\) \((N0 - 1)\)\^2\/\(32  N0\) + 
              RD2 - \(w\^2\) \((RD4 + RD123 + RD211)\)], w]]}\)], "Input",
  CellLabel->"In[74]:="],

Cell[BoxData[
    \({39, 0}\)], "Output",
  CellLabel->"Out[74]="]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Case N = 40", "Section"],

Cell[BoxData[
    \(N0 = 40; Clear[q, t, d4, d13, d22, d31, d211, d121, d112]; 
    Clear[t];\)], "Input",
  CellLabel->"In[75]:="],

Cell[BoxData[
    \(For[i = 1, i < N0 + 1, \(i++\), 
      q[i] = x[i] Sqrt[\((N0 - i)\)/\((N0 + 1 - i)\)]; 
      Do[q[i] = q[i] - x[j]/Sqrt[\((N0 - j)\) \((N0 + 1 - j)\)], {j, 
          i - 1}]]\)], "Input",
  CellLabel->"In[76]:="],

Cell[BoxData[
    \(\(T2 = Simplify[Expand[Sum[q[i]^2, {i, 1, N0}]]]/2;\)\)], "Input",
  CellLabel->"In[77]:="],

Cell[BoxData[
    \(\(T4 = Expand[Sum[q[i]^4, {i, 1, N0}]/24];\)\)], "Input",
  CellLabel->"In[78]:="],

Cell[BoxData[
    \(\(For[i = 1; T4b = T4, i < N0, \(i++\), T4c = T4b; 
        Do[T4c = T4c /. x[j] \[Rule] 0, {j, i - 1}]; 
        Do[T4c = T4c\  /. x[j] \[Rule] 0, {j, i + 1, N0 - 1}]; 
        d4[i] = T4c\  /. x[i] \[Rule] 1; 
        T4b = T4b - d4[i] x[i]^4];\)\)], "Input",
  CellLabel->"In[79]:="],

Cell[BoxData[
    \(\(For[i = 1, 
        i < N0 - 1, \(i++\), \(For[j = i + 1, j < N0, \(j++\), T4c = T4b; \ 
            Do[T4c = T4c\  /. x[k] \[Rule] 0, {k, i - 1}]; 
            Do[T4c = T4c /. x[k] \[Rule] 0, {k, i + 1, j - 1}]; \ 
            Do[T4c = T4c /. x[k] \[Rule] 0, {k, j + 1, N0}]; \ 
            t[i, j] = Expand[T4c]; T4b = T4b - t[i, j]; \ 
            t[i, j] = Expand[t[i, j]/\((x[i]\ x[j])\)]; 
            d31[i, j] = 
              Simplify[t[i, j] /. x[j] \[Rule] 0] /. x[i] \[Rule] 1; 
            d13[i, j] = 
              Simplify[t[i, j] /. x[j] \[Rule] 1] /. x[i] \[Rule] 0; \ 
            d22[i, j] = 
              Simplify[
                Limit[Limit[t[i, j], x[j] \[Rule] 1], x[i] \[Rule] 1] - 
                  d31[i, j] - d13[i, j]]\ ];\)];\)\)], "Input",
  CellLabel->"In[80]:="],

Cell[BoxData[
    \(\(For[i = 1, 
        i < N0 - 2, \(i++\), \(For[j = i + 1, 
            j < N0 - 1, \(j++\), \(For[j2 = j + 1, j2 < N0, \(j2++\), 
                T4c = T4b; \ Do[T4c = T4c /. x[k] \[Rule] 0, {k, i - 1}]; 
                Do[T4c = T4c /. x[k] \[Rule] 0, {k, i + 1, j - 1}]; \ 
                Do[T4c = T4c /. x[k] \[Rule] 0, {k, j + 1, j2 - 1}]; \ 
                Do[T4c = T4c /. x[k] \[Rule] 0, {k, j2 + 1, N0}]; \ 
                t[i, j, j2] = Expand[T4c]; T4b = T4b - t[i, j, j2]; \ 
                t[i, j, j2] = Expand[t[i, j, j2]/\((x[i]\ x[j]\ x[j2])\)]; 
                d211[i, j, j2] = 
                  Simplify[
                    Limit[Limit[t[i, j, j2], x[j] \[Rule] 0], 
                        x[j2] \[Rule] 0]/x[i]]; 
                d121[i, j, j2] = 
                  Simplify[
                    Limit[Limit[t[i, j, j2], x[i] \[Rule] 0], 
                        x[j2] \[Rule] 0]/x[j]]; 
                d112[i, j, j2] = 
                  Simplify[
                    Limit[Limit[t[i, j, j2], x[j] \[Rule] 0], x[i] \[Rule] 0]/
                      x[j2]];\ \ ];\)\ ];\)\ ];\)\)], "Input",
  CellLabel->"In[81]:="],

Cell[BoxData[
    \(\(a1 = 
        T2 \((\(-1\) - w \( 3 \((N0 - 1)\)\)\/\(16  N0\))\) + 
          T4 \((w/4)\);\)\)], "Input",
  CellLabel->"In[82]:="],

Cell[BoxData[
    \(\(a2 = \(-T2\);\)\)], "Input",
  CellLabel->"In[83]:="],

Cell[BoxData[
    \(Clear[i]; 
    For[\(i = 1;\), 
      i < N0, \(i++\), \(da1i1[i] = Expand[D[a1, x[i]]];\)]\)], "Input",
  CellLabel->"In[84]:="],

Cell[BoxData[
    \(Clear[i]; 
    For[i = 1; apu0 = 0, i < N0, \(i++\), 
      da1i2[i] = Collect[Expand[D[da1i1[i], x[i]]], w]; \ 
      apu0 = apu0 + da1i2[i];]; apu0 = Collect[apu0, w];\)], "Input",
  CellLabel->"In[85]:="],

Cell[BoxData[
    \(Clear[i]; 
    For[i = 1; apu2 = 0, i < N0, \(i++\), apu = da1i1[i] /. \ w \[Rule] 0; 
      apu3 = Collect[da1i1[i] - apu, w]; 
      apu2 = apu2 + Expand[apu^2 + 2  apu\ apu3];]; 
    apu2 = Collect[apu2, w];\)], "Input",
  CellLabel->"In[86]:="],

Cell[BoxData[
    \(\(RD2 = 
        Collect[Expand[\ 
            w \((\ T2 - \((N0 - 1)\)/2)\)\  - \((w/2)\) 
                Expand[\((apu0 + apu2)\)]], w];\)\)], "Input",
  CellLabel->"In[87]:="],

Cell[BoxData[
    \(\(For[i = 1; RD4 = 0, i < N0, \(i++\), 
        If[d4[i] \[NotEqual] 0, 
          RD4 = RD4 + 
              d4[i] Simplify[\((D[Exp[a2], {x[i], 4}]/
                      Exp[a2])\)]]\ ];\)\)], "Input",
  CellLabel->"In[88]:="],

Cell[BoxData[
    \(\(For[i = 1; RD123 = 0, 
        i < N0 - 1, \(i++\), \(For[j = i + 1, j < N0, \(j++\), \ 
            If[d31[i, j] \[NotEqual] 0, 
              RD123 = RD123 + 
                  d31[i, j] 
                    Simplify[\((D[D[Exp[a2], {x[i], 3}], {x[j], 1}]/
                          Exp[a2])\)]]; 
            If[d22[i, j] \[NotEqual] 0, 
              RD123 = RD123 + 
                  d22[i, j] 
                    Simplify[\((D[D[Exp[a2], {x[i], 2}], {x[j], 2}]/
                          Exp[a2])\)]]; 
            If[d13[i, j] \[NotEqual] 0, 
              RD123 = RD123 + 
                  d13[i, j] 
                    Simplify[\((D[D[Exp[a2], {x[i], 1}], {x[j], 3}]/
                          Exp[a2])\)]];\ ];\)];\)\)], "Input",
  CellLabel->"In[89]:="],

Cell[BoxData[
    \(\(For[i = 1; RD211 = 0, 
        i < N0 - 2, \(i++\), \(For[j = i + 1, 
            j < N0 - 1, \(j++\), \(For[j2 = j + 1, j2 < N0, \(j2++\), \ 
                If[d211[i, j, j2] \[NotEqual] 0, 
                  RD211 = 
                    RD211 + 
                      d211[i, j, j2] 
                        Simplify[\((D[
                                D[D[Exp[a2], {x[i], 2}], {x[j], 1}], {x[j2], 
                                  1}]/Exp[a2])\)]]; \ 
                If[d121[i, j, j2] \[NotEqual] 0, 
                  RD211 = 
                    RD211 + 
                      d121[i, j, j2] 
                        Simplify[\((D[
                                D[D[Exp[a2], {x[i], 1}], {x[j], 2}], {x[j2], 
                                  1}]/Exp[a2])\)]]; 
                If[d112[i, j, j2] \[NotEqual] 0, 
                  RD211 = 
                    RD211 + 
                      d112[i, j, j2] 
                        Simplify[\((D[
                                D[D[Exp[a2], {x[i], 1}], {x[j], 1}], {x[j2], 
                                  2}]/Exp[a2])\)]];\ ];\)];\)];\)\)], "Input",\

  CellLabel->"In[90]:="],

Cell[CellGroupData[{

Cell[BoxData[
    \({N0, 
      Simplify[Collect[
          Simplify[\(w\^2\) \((N0 - 1)\)\^2\/\(32  N0\) + 
              RD2 - \(w\^2\) \((RD4 + RD123 + RD211)\)], w]]}\)], "Input",
  CellLabel->"In[91]:="],

Cell[BoxData[
    \({40, 0}\)], "Output",
  CellLabel->"Out[91]="]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Case N = 41", "Section"],

Cell[BoxData[
    \(N0 = 41; Clear[q, t, d4, d13, d22, d31, d211, d121, d112]; 
    Clear[t];\)], "Input",
  CellLabel->"In[92]:="],

Cell[BoxData[
    \(For[i = 1, i < N0 + 1, \(i++\), 
      q[i] = x[i] Sqrt[\((N0 - i)\)/\((N0 + 1 - i)\)]; 
      Do[q[i] = q[i] - x[j]/Sqrt[\((N0 - j)\) \((N0 + 1 - j)\)], {j, 
          i - 1}]]\)], "Input",
  CellLabel->"In[93]:="],

Cell[BoxData[
    \(\(T2 = Simplify[Expand[Sum[q[i]^2, {i, 1, N0}]]]/2;\)\)], "Input",
  CellLabel->"In[94]:="],

Cell[BoxData[
    \(\(T4 = Expand[Sum[q[i]^4, {i, 1, N0}]/24];\)\)], "Input",
  CellLabel->"In[95]:="],

Cell[BoxData[
    \(\(For[i = 1; T4b = T4, i < N0, \(i++\), T4c = T4b; 
        Do[T4c = T4c /. x[j] \[Rule] 0, {j, i - 1}]; 
        Do[T4c = T4c\  /. x[j] \[Rule] 0, {j, i + 1, N0 - 1}]; 
        d4[i] = T4c\  /. x[i] \[Rule] 1; 
        T4b = T4b - d4[i] x[i]^4];\)\)], "Input",
  CellLabel->"In[96]:="],

Cell[BoxData[
    \(\(For[i = 1, 
        i < N0 - 1, \(i++\), \(For[j = i + 1, j < N0, \(j++\), T4c = T4b; \ 
            Do[T4c = T4c\  /. x[k] \[Rule] 0, {k, i - 1}]; 
            Do[T4c = T4c /. x[k] \[Rule] 0, {k, i + 1, j - 1}]; \ 
            Do[T4c = T4c /. x[k] \[Rule] 0, {k, j + 1, N0}]; \ 
            t[i, j] = Expand[T4c]; T4b = T4b - t[i, j]; \ 
            t[i, j] = Expand[t[i, j]/\((x[i]\ x[j])\)]; 
            d31[i, j] = 
              Simplify[t[i, j] /. x[j] \[Rule] 0] /. x[i] \[Rule] 1; 
            d13[i, j] = 
              Simplify[t[i, j] /. x[j] \[Rule] 1] /. x[i] \[Rule] 0; \ 
            d22[i, j] = 
              Simplify[
                Limit[Limit[t[i, j], x[j] \[Rule] 1], x[i] \[Rule] 1] - 
                  d31[i, j] - d13[i, j]]\ ];\)];\)\)], "Input",
  CellLabel->"In[97]:="],

Cell[BoxData[
    \(\(For[i = 1, 
        i < N0 - 2, \(i++\), \(For[j = i + 1, 
            j < N0 - 1, \(j++\), \(For[j2 = j + 1, j2 < N0, \(j2++\), 
                T4c = T4b; \ Do[T4c = T4c /. x[k] \[Rule] 0, {k, i - 1}]; 
                Do[T4c = T4c /. x[k] \[Rule] 0, {k, i + 1, j - 1}]; \ 
                Do[T4c = T4c /. x[k] \[Rule] 0, {k, j + 1, j2 - 1}]; \ 
                Do[T4c = T4c /. x[k] \[Rule] 0, {k, j2 + 1, N0}]; \ 
                t[i, j, j2] = Expand[T4c]; T4b = T4b - t[i, j, j2]; \ 
                t[i, j, j2] = Expand[t[i, j, j2]/\((x[i]\ x[j]\ x[j2])\)]; 
                d211[i, j, j2] = 
                  Simplify[
                    Limit[Limit[t[i, j, j2], x[j] \[Rule] 0], 
                        x[j2] \[Rule] 0]/x[i]]; 
                d121[i, j, j2] = 
                  Simplify[
                    Limit[Limit[t[i, j, j2], x[i] \[Rule] 0], 
                        x[j2] \[Rule] 0]/x[j]]; 
                d112[i, j, j2] = 
                  Simplify[
                    Limit[Limit[t[i, j, j2], x[j] \[Rule] 0], x[i] \[Rule] 0]/
                      x[j2]];\ \ ];\)\ ];\)\ ];\)\)], "Input",
  CellLabel->"In[98]:="],

Cell[BoxData[
    \(\(a1 = 
        T2 \((\(-1\) - w \( 3 \((N0 - 1)\)\)\/\(16  N0\))\) + 
          T4 \((w/4)\);\)\)], "Input",
  CellLabel->"In[99]:="],

Cell[BoxData[
    \(\(a2 = \(-T2\);\)\)], "Input",
  CellLabel->"In[100]:="],

Cell[BoxData[
    \(Clear[i]; 
    For[\(i = 1;\), 
      i < N0, \(i++\), \(da1i1[i] = Expand[D[a1, x[i]]];\)]\)], "Input",
  CellLabel->"In[101]:="],

Cell[BoxData[
    \(Clear[i]; 
    For[i = 1; apu0 = 0, i < N0, \(i++\), 
      da1i2[i] = Collect[Expand[D[da1i1[i], x[i]]], w]; \ 
      apu0 = apu0 + da1i2[i];]; apu0 = Collect[apu0, w];\)], "Input",
  CellLabel->"In[102]:="],

Cell[BoxData[
    \(Clear[i]; 
    For[i = 1; apu2 = 0, i < N0, \(i++\), apu = da1i1[i] /. \ w \[Rule] 0; 
      apu3 = Collect[da1i1[i] - apu, w]; 
      apu2 = apu2 + Expand[apu^2 + 2  apu\ apu3];]; 
    apu2 = Collect[apu2, w];\)], "Input",
  CellLabel->"In[103]:="],

Cell[BoxData[
    \(\(RD2 = 
        Collect[Expand[\ 
            w \((\ T2 - \((N0 - 1)\)/2)\)\  - \((w/2)\) 
                Expand[\((apu0 + apu2)\)]], w];\)\)], "Input",
  CellLabel->"In[104]:="],

Cell[BoxData[
    \(\(For[i = 1; RD4 = 0, i < N0, \(i++\), 
        If[d4[i] \[NotEqual] 0, 
          RD4 = RD4 + 
              d4[i] Simplify[\((D[Exp[a2], {x[i], 4}]/
                      Exp[a2])\)]]\ ];\)\)], "Input",
  CellLabel->"In[105]:="],

Cell[BoxData[
    \(\(For[i = 1; RD123 = 0, 
        i < N0 - 1, \(i++\), \(For[j = i + 1, j < N0, \(j++\), \ 
            If[d31[i, j] \[NotEqual] 0, 
              RD123 = RD123 + 
                  d31[i, j] 
                    Simplify[\((D[D[Exp[a2], {x[i], 3}], {x[j], 1}]/
                          Exp[a2])\)]]; 
            If[d22[i, j] \[NotEqual] 0, 
              RD123 = RD123 + 
                  d22[i, j] 
                    Simplify[\((D[D[Exp[a2], {x[i], 2}], {x[j], 2}]/
                          Exp[a2])\)]]; 
            If[d13[i, j] \[NotEqual] 0, 
              RD123 = RD123 + 
                  d13[i, j] 
                    Simplify[\((D[D[Exp[a2], {x[i], 1}], {x[j], 3}]/
                          Exp[a2])\)]];\ ];\)];\)\)], "Input",
  CellLabel->"In[106]:="],

Cell[BoxData[
    \(\(For[i = 1; RD211 = 0, 
        i < N0 - 2, \(i++\), \(For[j = i + 1, 
            j < N0 - 1, \(j++\), \(For[j2 = j + 1, j2 < N0, \(j2++\), \ 
                If[d211[i, j, j2] \[NotEqual] 0, 
                  RD211 = 
                    RD211 + 
                      d211[i, j, j2] 
                        Simplify[\((D[
                                D[D[Exp[a2], {x[i], 2}], {x[j], 1}], {x[j2], 
                                  1}]/Exp[a2])\)]]; \ 
                If[d121[i, j, j2] \[NotEqual] 0, 
                  RD211 = 
                    RD211 + 
                      d121[i, j, j2] 
                        Simplify[\((D[
                                D[D[Exp[a2], {x[i], 1}], {x[j], 2}], {x[j2], 
                                  1}]/Exp[a2])\)]]; 
                If[d112[i, j, j2] \[NotEqual] 0, 
                  RD211 = 
                    RD211 + 
                      d112[i, j, j2] 
                        Simplify[\((D[
                                D[D[Exp[a2], {x[i], 1}], {x[j], 1}], {x[j2], 
                                  2}]/Exp[a2])\)]];\ ];\)];\)];\)\)], "Input",\

  CellLabel->"In[107]:="],

Cell[CellGroupData[{

Cell[BoxData[
    \({N0, 
      Simplify[Collect[
          Simplify[\(w\^2\) \((N0 - 1)\)\^2\/\(32  N0\) + 
              RD2 - \(w\^2\) \((RD4 + RD123 + RD211)\), 
            TimeConstraint \[Rule] \ 3600], w]]}\)], "Input",
  CellLabel->"In[108]:="],

Cell[BoxData[
    \({41, 0}\)], "Output",
  CellLabel->"Out[108]="]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Case N = 42", "Section"],

Cell[BoxData[
    \(N0 = 42; Clear[q, t, d4, d13, d22, d31, d211, d121, d112]; 
    Clear[t];\)], "Input",
  CellLabel->"In[109]:="],

Cell[BoxData[
    \(For[i = 1, i < N0 + 1, \(i++\), 
      q[i] = x[i] Sqrt[\((N0 - i)\)/\((N0 + 1 - i)\)]; 
      Do[q[i] = q[i] - x[j]/Sqrt[\((N0 - j)\) \((N0 + 1 - j)\)], {j, 
          i - 1}]]\)], "Input",
  CellLabel->"In[110]:="],

Cell[BoxData[
    \(\(T2 = Simplify[Expand[Sum[q[i]^2, {i, 1, N0}]]]/2;\)\)], "Input",
  CellLabel->"In[111]:="],

Cell[BoxData[
    \(\(T4 = Expand[Sum[q[i]^4, {i, 1, N0}]/24];\)\)], "Input",
  CellLabel->"In[112]:="],

Cell[BoxData[
    \(\(For[i = 1; T4b = T4, i < N0, \(i++\), T4c = T4b; 
        Do[T4c = T4c /. x[j] \[Rule] 0, {j, i - 1}]; 
        Do[T4c = T4c\  /. x[j] \[Rule] 0, {j, i + 1, N0 - 1}]; 
        d4[i] = T4c\  /. x[i] \[Rule] 1; 
        T4b = T4b - d4[i] x[i]^4];\)\)], "Input",
  CellLabel->"In[113]:="],

Cell[BoxData[
    \(\(For[i = 1, 
        i < N0 - 1, \(i++\), \(For[j = i + 1, j < N0, \(j++\), T4c = T4b; \ 
            Do[T4c = T4c\  /. x[k] \[Rule] 0, {k, i - 1}]; 
            Do[T4c = T4c /. x[k] \[Rule] 0, {k, i + 1, j - 1}]; \ 
            Do[T4c = T4c /. x[k] \[Rule] 0, {k, j + 1, N0}]; \ 
            t[i, j] = Expand[T4c]; T4b = T4b - t[i, j]; \ 
            t[i, j] = Expand[t[i, j]/\((x[i]\ x[j])\)]; 
            d31[i, j] = 
              Simplify[t[i, j] /. x[j] \[Rule] 0] /. x[i] \[Rule] 1; 
            d13[i, j] = 
              Simplify[t[i, j] /. x[j] \[Rule] 1] /. x[i] \[Rule] 0; \ 
            d22[i, j] = 
              Simplify[
                Limit[Limit[t[i, j], x[j] \[Rule] 1], x[i] \[Rule] 1] - 
                  d31[i, j] - d13[i, j]]\ ];\)];\)\)], "Input",
  CellLabel->"In[114]:="],

Cell[BoxData[
    \(\(For[i = 1, 
        i < N0 - 2, \(i++\), \(For[j = i + 1, 
            j < N0 - 1, \(j++\), \(For[j2 = j + 1, j2 < N0, \(j2++\), 
                T4c = T4b; \ Do[T4c = T4c /. x[k] \[Rule] 0, {k, i - 1}]; 
                Do[T4c = T4c /. x[k] \[Rule] 0, {k, i + 1, j - 1}]; \ 
                Do[T4c = T4c /. x[k] \[Rule] 0, {k, j + 1, j2 - 1}]; \ 
                Do[T4c = T4c /. x[k] \[Rule] 0, {k, j2 + 1, N0}]; \ 
                t[i, j, j2] = Expand[T4c]; T4b = T4b - t[i, j, j2]; \ 
                t[i, j, j2] = Expand[t[i, j, j2]/\((x[i]\ x[j]\ x[j2])\)]; 
                d211[i, j, j2] = 
                  Simplify[
                    Limit[Limit[t[i, j, j2], x[j] \[Rule] 0], 
                        x[j2] \[Rule] 0]/x[i]]; 
                d121[i, j, j2] = 
                  Simplify[
                    Limit[Limit[t[i, j, j2], x[i] \[Rule] 0], 
                        x[j2] \[Rule] 0]/x[j]]; 
                d112[i, j, j2] = 
                  Simplify[
                    Limit[Limit[t[i, j, j2], x[j] \[Rule] 0], x[i] \[Rule] 0]/
                      x[j2]];\ \ ];\)\ ];\)\ ];\)\)], "Input",
  CellLabel->"In[115]:="],

Cell[BoxData[
    \(\(a1 = 
        T2 \((\(-1\) - w \( 3 \((N0 - 1)\)\)\/\(16  N0\))\) + 
          T4 \((w/4)\);\)\)], "Input",
  CellLabel->"In[116]:="],

Cell[BoxData[
    \(\(a2 = \(-T2\);\)\)], "Input",
  CellLabel->"In[117]:="],

Cell[BoxData[
    \(Clear[i]; 
    For[\(i = 1;\), 
      i < N0, \(i++\), \(da1i1[i] = Expand[D[a1, x[i]]];\)]\)], "Input",
  CellLabel->"In[118]:="],

Cell[BoxData[
    \(Clear[i]; 
    For[i = 1; apu0 = 0, i < N0, \(i++\), 
      da1i2[i] = Collect[Expand[D[da1i1[i], x[i]]], w]; \ 
      apu0 = apu0 + da1i2[i];]; apu0 = Collect[apu0, w];\)], "Input",
  CellLabel->"In[119]:="],

Cell[BoxData[
    \(Clear[i]; 
    For[i = 1; apu2 = 0, i < N0, \(i++\), apu = da1i1[i] /. \ w \[Rule] 0; 
      apu3 = Collect[da1i1[i] - apu, w]; 
      apu2 = apu2 + Expand[apu^2 + 2  apu\ apu3];]; 
    apu2 = Collect[apu2, w];\)], "Input",
  CellLabel->"In[120]:="],

Cell[BoxData[
    \(\(RD2 = 
        Collect[Expand[\ 
            w \((\ T2 - \((N0 - 1)\)/2)\)\  - \((w/2)\) 
                Expand[\((apu0 + apu2)\)]], w];\)\)], "Input",
  CellLabel->"In[121]:="],

Cell[BoxData[
    \(\(For[i = 1; RD4 = 0, i < N0, \(i++\), 
        If[d4[i] \[NotEqual] 0, 
          RD4 = RD4 + 
              d4[i] Simplify[\((D[Exp[a2], {x[i], 4}]/
                      Exp[a2])\)]]\ ];\)\)], "Input",
  CellLabel->"In[122]:="],

Cell[BoxData[
    \(\(For[i = 1; RD123 = 0, 
        i < N0 - 1, \(i++\), \(For[j = i + 1, j < N0, \(j++\), \ 
            If[d31[i, j] \[NotEqual] 0, 
              RD123 = RD123 + 
                  d31[i, j] 
                    Simplify[\((D[D[Exp[a2], {x[i], 3}], {x[j], 1}]/
                          Exp[a2])\)]]; 
            If[d22[i, j] \[NotEqual] 0, 
              RD123 = RD123 + 
                  d22[i, j] 
                    Simplify[\((D[D[Exp[a2], {x[i], 2}], {x[j], 2}]/
                          Exp[a2])\)]]; 
            If[d13[i, j] \[NotEqual] 0, 
              RD123 = RD123 + 
                  d13[i, j] 
                    Simplify[\((D[D[Exp[a2], {x[i], 1}], {x[j], 3}]/
                          Exp[a2])\)]];\ ];\)];\)\)], "Input",
  CellLabel->"In[123]:="],

Cell[BoxData[
    \(\(For[i = 1; RD211 = 0, 
        i < N0 - 2, \(i++\), \(For[j = i + 1, 
            j < N0 - 1, \(j++\), \(For[j2 = j + 1, j2 < N0, \(j2++\), \ 
                If[d211[i, j, j2] \[NotEqual] 0, 
                  RD211 = 
                    RD211 + 
                      d211[i, j, j2] 
                        Simplify[\((D[
                                D[D[Exp[a2], {x[i], 2}], {x[j], 1}], {x[j2], 
                                  1}]/Exp[a2])\)]]; \ 
                If[d121[i, j, j2] \[NotEqual] 0, 
                  RD211 = 
                    RD211 + 
                      d121[i, j, j2] 
                        Simplify[\((D[
                                D[D[Exp[a2], {x[i], 1}], {x[j], 2}], {x[j2], 
                                  1}]/Exp[a2])\)]]; 
                If[d112[i, j, j2] \[NotEqual] 0, 
                  RD211 = 
                    RD211 + 
                      d112[i, j, j2] 
                        Simplify[\((D[
                                D[D[Exp[a2], {x[i], 1}], {x[j], 1}], {x[j2], 
                                  2}]/Exp[a2])\)]];\ ];\)];\)];\)\)], "Input",\

  CellLabel->"In[124]:="],

Cell[CellGroupData[{

Cell[BoxData[
    \({N0, 
      Simplify[Collect[
          Simplify[\(w\^2\) \((N0 - 1)\)\^2\/\(32  N0\) + 
              RD2 - \(w\^2\) \((RD4 + RD123 + RD211)\), 
            TimeConstraint \[Rule] \ 3600], w]]}\)], "Input",
  CellLabel->"In[125]:="],

Cell[BoxData[
    \({42, 0}\)], "Output",
  CellLabel->"Out[125]="]
}, Open  ]]
}, Closed]]
}, Open  ]]
},
FrontEndVersion->"5.0 for Microsoft Windows",
ScreenRectangle->{{0, 1024}, {0, 695}},
WindowSize->{605, 623},
WindowMargins->{{Automatic, 187}, {Automatic, 11}},
StyleDefinitions -> "ArticleModern.nb"
]

(*******************************************************************
Cached data follows.  If you edit this Notebook file directly, not
using Mathematica, you must remove the line containing CacheID at
the top of  the file.  The cache data will then be recreated when
you save this file from within Mathematica.
*******************************************************************)

(*CellTagsOutline
CellTagsIndex->{}
*)

(*CellTagsIndex
CellTagsIndex->{}
*)

(*NotebookFileOutline
Notebook[{

Cell[CellGroupData[{
Cell[1776, 53, 73, 0, 64, "Subtitle"],

Cell[CellGroupData[{
Cell[1874, 57, 55, 0, 63, "Section"],
Cell[1932, 59, 130, 3, 65, "Input"],
Cell[2065, 64, 235, 5, 65, "Input"]
}, Open  ]],

Cell[CellGroupData[{
Cell[2337, 74, 68, 0, 63, "Section"],
Cell[2408, 76, 125, 3, 61, "InputOnly"]
}, Open  ]],

Cell[CellGroupData[{
Cell[2570, 84, 29, 0, 63, "Section"],
Cell[2602, 86, 131, 3, 65, "Input"],
Cell[2736, 91, 236, 5, 65, "Input"],
Cell[2975, 98, 112, 2, 45, "Input"],
Cell[3090, 102, 130, 3, 45, "Input"],
Cell[3223, 107, 318, 6, 105, "Input"],
Cell[3544, 115, 888, 18, 225, "Input"],
Cell[4435, 135, 1200, 23, 445, "Input"],
Cell[5638, 160, 155, 4, 58, "Input"],
Cell[5796, 166, 76, 2, 45, "Input"],

Cell[CellGroupData[{
Cell[5897, 172, 351, 9, 209, "Input"],
Cell[6251, 183, 161, 3, 57, "Output"]
}, Open  ]],
Cell[6427, 189, 250, 6, 145, "Input"],
Cell[6680, 197, 791, 18, 385, "Input"],
Cell[7474, 217, 1162, 26, 325, "Input"],

Cell[CellGroupData[{
Cell[8661, 247, 178, 4, 82, "Input"],
Cell[8842, 253, 61, 2, 44, "Output"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{
Cell[8952, 261, 29, 0, 37, "Section"],
Cell[8984, 263, 131, 3, 65, "Input"],
Cell[9118, 268, 236, 5, 105, "Input"],
Cell[9357, 275, 112, 2, 45, "Input"],
Cell[9472, 279, 130, 3, 85, "Input"],
Cell[9605, 284, 318, 6, 125, "Input"],
Cell[9926, 292, 888, 18, 365, "Input"],
Cell[10817, 312, 1200, 23, 445, "Input"],
Cell[12020, 337, 155, 4, 58, "Input"],
Cell[12178, 343, 76, 2, 45, "Input"],

Cell[CellGroupData[{
Cell[12279, 349, 351, 9, 209, "Input"],
Cell[12633, 360, 379, 7, 120, "Output"]
}, Open  ]],
Cell[13027, 370, 250, 6, 145, "Input"],
Cell[13280, 378, 791, 18, 425, "Input"],
Cell[14074, 398, 1162, 26, 385, "Input"],

Cell[CellGroupData[{
Cell[15261, 428, 186, 4, 127, "Input"],
Cell[15450, 434, 66, 2, 44, "Output"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{
Cell[15565, 442, 29, 0, 37, "Section"],
Cell[15597, 444, 131, 3, 65, "Input"],
Cell[15731, 449, 236, 5, 105, "Input"],
Cell[15970, 456, 112, 2, 45, "Input"],
Cell[16085, 460, 130, 3, 85, "Input"],
Cell[16218, 465, 318, 6, 125, "Input"],
Cell[16539, 473, 888, 18, 365, "Input"],
Cell[17430, 493, 1200, 23, 445, "Input"],
Cell[18633, 518, 155, 4, 58, "Input"],
Cell[18791, 524, 76, 2, 45, "Input"],
Cell[18870, 528, 352, 9, 209, "Input"],
Cell[19225, 539, 250, 6, 145, "Input"],
Cell[19478, 547, 791, 18, 425, "Input"],
Cell[20272, 567, 1162, 26, 385, "Input"],

Cell[CellGroupData[{
Cell[21459, 597, 186, 4, 127, "Input"],
Cell[21648, 603, 66, 2, 44, "Output"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{
Cell[21763, 611, 29, 0, 37, "Section"],
Cell[21795, 613, 131, 3, 65, "Input"],
Cell[21929, 618, 236, 5, 105, "Input"],
Cell[22168, 625, 112, 2, 45, "Input"],
Cell[22283, 629, 130, 3, 85, "Input"],
Cell[22416, 634, 318, 6, 125, "Input"],
Cell[22737, 642, 888, 18, 365, "Input"],
Cell[23628, 662, 1200, 23, 445, "Input"],
Cell[24831, 687, 155, 4, 58, "Input"],
Cell[24989, 693, 76, 2, 45, "Input"],
Cell[25068, 697, 352, 9, 209, "Input"],
Cell[25423, 708, 250, 6, 145, "Input"],
Cell[25676, 716, 791, 18, 425, "Input"],
Cell[26470, 736, 1162, 26, 385, "Input"],

Cell[CellGroupData[{
Cell[27657, 766, 186, 4, 127, "Input"],
Cell[27846, 772, 66, 2, 44, "Output"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{
Cell[27961, 780, 29, 0, 37, "Section"],
Cell[27993, 782, 131, 3, 65, "Input"],
Cell[28127, 787, 236, 5, 105, "Input"],
Cell[28366, 794, 112, 2, 45, "Input"],
Cell[28481, 798, 130, 3, 85, "Input"],
Cell[28614, 803, 318, 6, 125, "Input"],
Cell[28935, 811, 888, 18, 365, "Input"],
Cell[29826, 831, 1200, 23, 445, "Input"],
Cell[31029, 856, 155, 4, 58, "Input"],
Cell[31187, 862, 76, 2, 45, "Input"],
Cell[31266, 866, 352, 9, 209, "Input"],
Cell[31621, 877, 250, 6, 145, "Input"],
Cell[31874, 885, 791, 18, 425, "Input"],
Cell[32668, 905, 1162, 26, 385, "Input"],

Cell[CellGroupData[{
Cell[33855, 935, 186, 4, 127, "Input"],
Cell[34044, 941, 66, 2, 44, "Output"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{
Cell[34159, 949, 29, 0, 37, "Section"],
Cell[34191, 951, 131, 3, 65, "Input"],
Cell[34325, 956, 236, 5, 65, "Input"],
Cell[34564, 963, 112, 2, 45, "Input"],
Cell[34679, 967, 130, 3, 45, "Input"],
Cell[34812, 972, 318, 6, 105, "Input"],
Cell[35133, 980, 888, 18, 245, "Input"],
Cell[36024, 1000, 1200, 23, 345, "Input"],
Cell[37227, 1025, 155, 4, 58, "Input"],
Cell[37385, 1031, 76, 2, 45, "Input"],
Cell[37464, 1035, 387, 10, 229, "Input"],
Cell[37854, 1047, 250, 6, 85, "Input"],
Cell[38107, 1055, 791, 18, 385, "Input"],
Cell[38901, 1075, 1162, 26, 325, "Input"],

Cell[CellGroupData[{
Cell[40088, 1105, 186, 4, 84, "Input"],
Cell[40277, 1111, 66, 2, 44, "Output"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{
Cell[40392, 1119, 29, 0, 37, "Section"],
Cell[40424, 1121, 131, 3, 65, "Input"],
Cell[40558, 1126, 236, 5, 65, "Input"],
Cell[40797, 1133, 112, 2, 45, "Input"],
Cell[40912, 1137, 130, 3, 45, "Input"],
Cell[41045, 1142, 307, 6, 105, "Input"],
Cell[41355, 1150, 821, 16, 225, "Input"],
Cell[42179, 1168, 1163, 22, 345, "Input"],
Cell[43345, 1192, 155, 4, 58, "Input"],
Cell[43503, 1198, 76, 2, 45, "Input"],

Cell[CellGroupData[{
Cell[43604, 1204, 545, 12, 250, "Input"],
Cell[44152, 1218, 94, 2, 44, "Output"]
}, Open  ]],
Cell[44261, 1223, 103, 2, 46, "InputOnly"],
Cell[44367, 1227, 250, 6, 85, "Input"],
Cell[44620, 1235, 791, 18, 385, "Input"],
Cell[45414, 1255, 1162, 26, 325, "Input"],

Cell[CellGroupData[{
Cell[46601, 1285, 209, 5, 104, "Input"],
Cell[46813, 1292, 66, 2, 44, "Output"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{
Cell[46928, 1300, 30, 0, 37, "Section"],
Cell[46961, 1302, 132, 3, 65, "Input"],
Cell[47096, 1307, 236, 5, 65, "Input"],
Cell[47335, 1314, 112, 2, 45, "Input"],
Cell[47450, 1318, 130, 3, 45, "Input"],
Cell[47583, 1323, 307, 6, 105, "Input"],
Cell[47893, 1331, 821, 16, 225, "Input"],
Cell[48717, 1349, 1163, 22, 345, "Input"],
Cell[49883, 1373, 155, 4, 58, "Input"],
Cell[50041, 1379, 76, 2, 45, "Input"],

Cell[CellGroupData[{
Cell[50142, 1385, 160, 4, 65, "Input"],
Cell[50305, 1391, 96, 2, 44, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[50438, 1398, 179, 5, 85, "Input"],
Cell[50620, 1405, 96, 2, 44, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[50753, 1412, 161, 4, 65, "Input"],
Cell[50917, 1418, 79, 2, 44, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[51033, 1425, 134, 3, 45, "Input"],
Cell[51170, 1430, 96, 2, 44, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[51303, 1437, 403, 10, 190, "Input"],
Cell[51709, 1449, 95, 2, 44, "Output"]
}, Open  ]],
Cell[51819, 1454, 250, 6, 85, "Input"],
Cell[52072, 1462, 791, 18, 385, "Input"],
Cell[52866, 1482, 1162, 26, 325, "Input"],

Cell[CellGroupData[{
Cell[54053, 1512, 209, 5, 104, "Input"],
Cell[54265, 1519, 67, 2, 44, "Output"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{
Cell[54381, 1527, 30, 0, 37, "Section"],
Cell[54414, 1529, 132, 3, 65, "Input"],
Cell[54549, 1534, 236, 5, 65, "Input"],
Cell[54788, 1541, 112, 2, 45, "Input"],
Cell[54903, 1545, 130, 3, 45, "Input"],
Cell[55036, 1550, 307, 6, 105, "Input"],
Cell[55346, 1558, 821, 16, 225, "Input"],
Cell[56170, 1576, 1163, 22, 345, "Input"],
Cell[57336, 1600, 155, 4, 58, "Input"],
Cell[57494, 1606, 76, 2, 45, "Input"],

Cell[CellGroupData[{
Cell[57595, 1612, 160, 4, 65, "Input"],
Cell[57758, 1618, 81, 2, 44, "Output"]
}, Open  ]],
Cell[57854, 1623, 228, 5, 105, "Input"],
Cell[58085, 1630, 281, 6, 125, "Input"],
Cell[58369, 1638, 195, 6, 65, "Input"],
Cell[58567, 1646, 250, 6, 85, "Input"],
Cell[58820, 1654, 791, 18, 385, "Input"],
Cell[59614, 1674, 1162, 26, 325, "Input"],

Cell[CellGroupData[{
Cell[60801, 1704, 209, 5, 104, "Input"],
Cell[61013, 1711, 67, 2, 44, "Output"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{
Cell[61129, 1719, 30, 0, 37, "Section"],
Cell[61162, 1721, 132, 3, 65, "Input"],
Cell[61297, 1726, 236, 5, 65, "Input"],
Cell[61536, 1733, 112, 2, 45, "Input"],
Cell[61651, 1737, 130, 3, 45, "Input"],
Cell[61784, 1742, 307, 6, 105, "Input"],
Cell[62094, 1750, 821, 16, 225, "Input"],
Cell[62918, 1768, 1163, 22, 345, "Input"],
Cell[64084, 1792, 155, 4, 58, "Input"],
Cell[64242, 1798, 76, 2, 45, "Input"],

Cell[CellGroupData[{
Cell[64343, 1804, 160, 4, 65, "Input"],
Cell[64506, 1810, 95, 2, 44, "Output"]
}, Open  ]],
Cell[64616, 1815, 228, 5, 105, "Input"],
Cell[64847, 1822, 281, 6, 125, "Input"],
Cell[65131, 1830, 195, 6, 65, "Input"],
Cell[65329, 1838, 250, 6, 85, "Input"],
Cell[65582, 1846, 791, 18, 385, "Input"],
Cell[66376, 1866, 1162, 26, 325, "Input"],

Cell[CellGroupData[{
Cell[67563, 1896, 209, 5, 104, "Input"],
Cell[67775, 1903, 67, 2, 44, "Output"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{
Cell[67891, 1911, 30, 0, 37, "Section"],
Cell[67924, 1913, 132, 3, 65, "Input"],
Cell[68059, 1918, 236, 5, 65, "Input"],
Cell[68298, 1925, 112, 2, 45, "Input"],
Cell[68413, 1929, 130, 3, 45, "Input"],
Cell[68546, 1934, 307, 6, 105, "Input"],
Cell[68856, 1942, 821, 16, 225, "Input"],
Cell[69680, 1960, 1163, 22, 345, "Input"],
Cell[70846, 1984, 155, 4, 58, "Input"],
Cell[71004, 1990, 76, 2, 45, "Input"],
Cell[71083, 1994, 150, 4, 45, "Input"],
Cell[71236, 2000, 228, 5, 105, "Input"],
Cell[71467, 2007, 269, 6, 105, "Input"],
Cell[71739, 2015, 209, 6, 105, "Input"],
Cell[71951, 2023, 250, 6, 85, "Input"],
Cell[72204, 2031, 791, 18, 385, "Input"],
Cell[72998, 2051, 1162, 26, 325, "Input"],

Cell[CellGroupData[{
Cell[74185, 2081, 209, 5, 104, "Input"],
Cell[74397, 2088, 67, 2, 44, "Output"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{
Cell[74513, 2096, 30, 0, 37, "Section"],
Cell[74546, 2098, 132, 3, 65, "Input"],
Cell[74681, 2103, 236, 5, 65, "Input"],
Cell[74920, 2110, 112, 2, 45, "Input"],
Cell[75035, 2114, 130, 3, 45, "Input"],
Cell[75168, 2119, 307, 6, 105, "Input"],
Cell[75478, 2127, 821, 16, 225, "Input"],
Cell[76302, 2145, 1163, 22, 345, "Input"],
Cell[77468, 2169, 155, 4, 58, "Input"],
Cell[77626, 2175, 76, 2, 45, "Input"],
Cell[77705, 2179, 150, 4, 45, "Input"],
Cell[77858, 2185, 228, 5, 105, "Input"],
Cell[78089, 2192, 269, 6, 105, "Input"],
Cell[78361, 2200, 209, 6, 105, "Input"],
Cell[78573, 2208, 250, 6, 85, "Input"],
Cell[78826, 2216, 791, 18, 385, "Input"],
Cell[79620, 2236, 1162, 26, 325, "Input"],

Cell[CellGroupData[{
Cell[80807, 2266, 209, 5, 104, "Input"],
Cell[81019, 2273, 67, 2, 44, "Output"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{
Cell[81135, 2281, 30, 0, 37, "Section"],
Cell[81168, 2283, 132, 3, 65, "Input"],
Cell[81303, 2288, 236, 5, 65, "Input"],
Cell[81542, 2295, 112, 2, 45, "Input"],
Cell[81657, 2299, 130, 3, 45, "Input"],
Cell[81790, 2304, 307, 6, 105, "Input"],
Cell[82100, 2312, 821, 16, 225, "Input"],
Cell[82924, 2330, 1163, 22, 345, "Input"],
Cell[84090, 2354, 155, 4, 58, "Input"],
Cell[84248, 2360, 76, 2, 45, "Input"],
Cell[84327, 2364, 150, 4, 45, "Input"],
Cell[84480, 2370, 228, 5, 105, "Input"],
Cell[84711, 2377, 269, 6, 105, "Input"],
Cell[84983, 2385, 209, 6, 105, "Input"],
Cell[85195, 2393, 250, 6, 85, "Input"],
Cell[85448, 2401, 791, 18, 385, "Input"],
Cell[86242, 2421, 1162, 26, 325, "Input"],

Cell[CellGroupData[{
Cell[87429, 2451, 209, 5, 104, "Input"],
Cell[87641, 2458, 67, 2, 44, "Output"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{
Cell[87757, 2466, 30, 0, 37, "Section"],
Cell[87790, 2468, 132, 3, 65, "Input"],
Cell[87925, 2473, 236, 5, 65, "Input"],
Cell[88164, 2480, 112, 2, 45, "Input"],
Cell[88279, 2484, 130, 3, 45, "Input"],
Cell[88412, 2489, 307, 6, 105, "Input"],
Cell[88722, 2497, 821, 16, 225, "Input"],
Cell[89546, 2515, 1163, 22, 345, "Input"],
Cell[90712, 2539, 155, 4, 58, "Input"],
Cell[90870, 2545, 76, 2, 45, "Input"],
Cell[90949, 2549, 150, 4, 45, "Input"],
Cell[91102, 2555, 228, 5, 105, "Input"],
Cell[91333, 2562, 269, 6, 105, "Input"],
Cell[91605, 2570, 209, 6, 105, "Input"],
Cell[91817, 2578, 250, 6, 85, "Input"],
Cell[92070, 2586, 791, 18, 385, "Input"],
Cell[92864, 2606, 1162, 26, 325, "Input"],

Cell[CellGroupData[{
Cell[94051, 2636, 209, 5, 104, "Input"],
Cell[94263, 2643, 67, 2, 44, "Output"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{
Cell[94379, 2651, 30, 0, 37, "Section"],
Cell[94412, 2653, 130, 3, 65, "Input"],
Cell[94545, 2658, 234, 5, 65, "Input"],
Cell[94782, 2665, 110, 2, 45, "Input"],
Cell[94895, 2669, 128, 3, 45, "Input"],
Cell[95026, 2674, 305, 6, 105, "Input"],
Cell[95334, 2682, 820, 16, 225, "Input"],
Cell[96157, 2700, 1162, 22, 345, "Input"],
Cell[97322, 2724, 154, 4, 58, "Input"],
Cell[97479, 2730, 75, 2, 45, "Input"],
Cell[97557, 2734, 149, 4, 45, "Input"],
Cell[97709, 2740, 227, 5, 105, "Input"],
Cell[97939, 2747, 268, 6, 105, "Input"],
Cell[98210, 2755, 208, 6, 105, "Input"],
Cell[98421, 2763, 249, 6, 85, "Input"],
Cell[98673, 2771, 790, 18, 385, "Input"],
Cell[99466, 2791, 1161, 26, 325, "Input"],

Cell[CellGroupData[{
Cell[100652, 2821, 208, 5, 104, "Input"],
Cell[100863, 2828, 66, 2, 44, "Output"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{
Cell[100978, 2836, 30, 0, 37, "Section"],
Cell[101011, 2838, 131, 3, 65, "Input"],
Cell[101145, 2843, 235, 5, 65, "Input"],
Cell[101383, 2850, 111, 2, 45, "Input"],
Cell[101497, 2854, 129, 3, 45, "Input"],
Cell[101629, 2859, 306, 6, 105, "Input"],
Cell[101938, 2867, 820, 16, 225, "Input"],
Cell[102761, 2885, 1162, 22, 345, "Input"],
Cell[103926, 2909, 154, 4, 58, "Input"],
Cell[104083, 2915, 75, 2, 45, "Input"],
Cell[104161, 2919, 149, 4, 45, "Input"],
Cell[104313, 2925, 227, 5, 105, "Input"],
Cell[104543, 2932, 268, 6, 105, "Input"],
Cell[104814, 2940, 208, 6, 105, "Input"],
Cell[105025, 2948, 249, 6, 85, "Input"],
Cell[105277, 2956, 790, 18, 385, "Input"],
Cell[106070, 2976, 1161, 26, 325, "Input"],

Cell[CellGroupData[{
Cell[107256, 3006, 208, 5, 104, "Input"],
Cell[107467, 3013, 66, 2, 44, "Output"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{
Cell[107582, 3021, 30, 0, 37, "Section"],
Cell[107615, 3023, 131, 3, 65, "Input"],
Cell[107749, 3028, 235, 5, 65, "Input"],
Cell[107987, 3035, 111, 2, 45, "Input"],
Cell[108101, 3039, 129, 3, 45, "Input"],
Cell[108233, 3044, 306, 6, 105, "Input"],
Cell[108542, 3052, 820, 16, 225, "Input"],
Cell[109365, 3070, 1162, 22, 345, "Input"],
Cell[110530, 3094, 154, 4, 58, "Input"],
Cell[110687, 3100, 75, 2, 45, "Input"],
Cell[110765, 3104, 149, 4, 45, "Input"],
Cell[110917, 3110, 227, 5, 105, "Input"],
Cell[111147, 3117, 268, 6, 105, "Input"],
Cell[111418, 3125, 199, 5, 85, "Input"],
Cell[111620, 3132, 249, 6, 85, "Input"],
Cell[111872, 3140, 790, 18, 385, "Input"],
Cell[112665, 3160, 1161, 26, 325, "Input"],

Cell[CellGroupData[{
Cell[113851, 3190, 208, 5, 104, "Input"],
Cell[114062, 3197, 66, 2, 44, "Output"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{
Cell[114177, 3205, 30, 0, 37, "Section"],
Cell[114210, 3207, 131, 3, 65, "Input"],
Cell[114344, 3212, 235, 5, 65, "Input"],
Cell[114582, 3219, 111, 2, 45, "Input"],
Cell[114696, 3223, 129, 3, 45, "Input"],
Cell[114828, 3228, 306, 6, 105, "Input"],
Cell[115137, 3236, 820, 16, 225, "Input"],
Cell[115960, 3254, 1162, 22, 345, "Input"],
Cell[117125, 3278, 154, 4, 58, "Input"],
Cell[117282, 3284, 75, 2, 45, "Input"],
Cell[117360, 3288, 149, 4, 45, "Input"],
Cell[117512, 3294, 227, 5, 105, "Input"],
Cell[117742, 3301, 268, 6, 105, "Input"],
Cell[118013, 3309, 199, 5, 85, "Input"],
Cell[118215, 3316, 249, 6, 85, "Input"],
Cell[118467, 3324, 790, 18, 385, "Input"],
Cell[119260, 3344, 1161, 26, 325, "Input"],

Cell[CellGroupData[{
Cell[120446, 3374, 208, 5, 104, "Input"],
Cell[120657, 3381, 66, 2, 44, "Output"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{
Cell[120772, 3389, 30, 0, 37, "Section"],
Cell[120805, 3391, 131, 3, 65, "Input"],
Cell[120939, 3396, 235, 5, 65, "Input"],
Cell[121177, 3403, 111, 2, 45, "Input"],
Cell[121291, 3407, 129, 3, 45, "Input"],
Cell[121423, 3412, 306, 6, 105, "Input"],
Cell[121732, 3420, 820, 16, 225, "Input"],
Cell[122555, 3438, 1162, 22, 345, "Input"],
Cell[123720, 3462, 154, 4, 58, "Input"],
Cell[123877, 3468, 75, 2, 45, "Input"],
Cell[123955, 3472, 149, 4, 45, "Input"],
Cell[124107, 3478, 227, 5, 105, "Input"],
Cell[124337, 3485, 268, 6, 105, "Input"],
Cell[124608, 3493, 199, 5, 85, "Input"],
Cell[124810, 3500, 249, 6, 85, "Input"],
Cell[125062, 3508, 790, 18, 385, "Input"],
Cell[125855, 3528, 1161, 26, 325, "Input"],

Cell[CellGroupData[{
Cell[127041, 3558, 208, 5, 104, "Input"],
Cell[127252, 3565, 66, 2, 44, "Output"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{
Cell[127367, 3573, 30, 0, 37, "Section"],
Cell[127400, 3575, 130, 3, 65, "Input"],
Cell[127533, 3580, 234, 5, 65, "Input"],
Cell[127770, 3587, 110, 2, 45, "Input"],
Cell[127883, 3591, 128, 3, 45, "Input"],
Cell[128014, 3596, 305, 6, 105, "Input"],
Cell[128322, 3604, 819, 16, 225, "Input"],
Cell[129144, 3622, 1161, 22, 345, "Input"],
Cell[130308, 3646, 154, 4, 58, "Input"],
Cell[130465, 3652, 75, 2, 45, "Input"],
Cell[130543, 3656, 149, 4, 45, "Input"],
Cell[130695, 3662, 227, 5, 105, "Input"],
Cell[130925, 3669, 268, 6, 105, "Input"],
Cell[131196, 3677, 199, 5, 85, "Input"],
Cell[131398, 3684, 249, 6, 85, "Input"],
Cell[131650, 3692, 790, 18, 385, "Input"],
Cell[132443, 3712, 1161, 26, 325, "Input"],

Cell[CellGroupData[{
Cell[133629, 3742, 208, 5, 104, "Input"],
Cell[133840, 3749, 66, 2, 44, "Output"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{
Cell[133955, 3757, 30, 0, 37, "Section"],
Cell[133988, 3759, 131, 3, 65, "Input"],
Cell[134122, 3764, 235, 5, 65, "Input"],
Cell[134360, 3771, 111, 2, 45, "Input"],
Cell[134474, 3775, 102, 2, 45, "Input"],
Cell[134579, 3779, 306, 6, 105, "Input"],
Cell[134888, 3787, 820, 16, 225, "Input"],
Cell[135711, 3805, 1162, 22, 345, "Input"],
Cell[136876, 3829, 154, 4, 58, "Input"],
Cell[137033, 3835, 75, 2, 45, "Input"],
Cell[137111, 3839, 149, 4, 45, "Input"],
Cell[137263, 3845, 227, 5, 105, "Input"],
Cell[137493, 3852, 268, 6, 105, "Input"],
Cell[137764, 3860, 199, 5, 85, "Input"],
Cell[137966, 3867, 249, 6, 85, "Input"],
Cell[138218, 3875, 790, 18, 385, "Input"],
Cell[139011, 3895, 1161, 26, 325, "Input"],

Cell[CellGroupData[{
Cell[140197, 3925, 208, 5, 104, "Input"],
Cell[140408, 3932, 66, 2, 44, "Output"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{
Cell[140523, 3940, 30, 0, 37, "Section"],
Cell[140556, 3942, 131, 3, 65, "Input"],
Cell[140690, 3947, 235, 5, 65, "Input"],
Cell[140928, 3954, 111, 2, 45, "Input"],
Cell[141042, 3958, 102, 2, 45, "Input"],
Cell[141147, 3962, 306, 6, 105, "Input"],
Cell[141456, 3970, 820, 16, 225, "Input"],
Cell[142279, 3988, 1162, 22, 345, "Input"],
Cell[143444, 4012, 154, 4, 58, "Input"],
Cell[143601, 4018, 75, 2, 45, "Input"],
Cell[143679, 4022, 149, 4, 45, "Input"],
Cell[143831, 4028, 227, 5, 105, "Input"],
Cell[144061, 4035, 268, 6, 105, "Input"],
Cell[144332, 4043, 199, 5, 85, "Input"],
Cell[144534, 4050, 249, 6, 85, "Input"],
Cell[144786, 4058, 790, 18, 385, "Input"],
Cell[145579, 4078, 1161, 26, 325, "Input"],

Cell[CellGroupData[{
Cell[146765, 4108, 208, 5, 104, "Input"],
Cell[146976, 4115, 66, 2, 44, "Output"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{
Cell[147091, 4123, 30, 0, 37, "Section"],
Cell[147124, 4125, 131, 3, 65, "Input"],
Cell[147258, 4130, 235, 5, 65, "Input"],
Cell[147496, 4137, 111, 2, 45, "Input"],
Cell[147610, 4141, 102, 2, 45, "Input"],
Cell[147715, 4145, 306, 6, 105, "Input"],
Cell[148024, 4153, 820, 16, 225, "Input"],
Cell[148847, 4171, 1162, 22, 345, "Input"],
Cell[150012, 4195, 154, 4, 57, "Input"],
Cell[150169, 4201, 75, 2, 45, "Input"],
Cell[150247, 4205, 149, 4, 45, "Input"],
Cell[150399, 4211, 227, 5, 105, "Input"],
Cell[150629, 4218, 268, 6, 105, "Input"],
Cell[150900, 4226, 199, 5, 85, "Input"],
Cell[151102, 4233, 249, 6, 85, "Input"],
Cell[151354, 4241, 790, 18, 385, "Input"],
Cell[152147, 4261, 1161, 26, 325, "Input"],

Cell[CellGroupData[{
Cell[153333, 4291, 208, 5, 103, "Input"],
Cell[153544, 4298, 66, 2, 44, "Output"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{
Cell[153659, 4306, 30, 0, 37, "Section"],
Cell[153692, 4308, 130, 3, 65, "Input"],
Cell[153825, 4313, 234, 5, 65, "Input"],
Cell[154062, 4320, 110, 2, 45, "Input"],
Cell[154175, 4324, 101, 2, 45, "Input"],
Cell[154279, 4328, 305, 6, 105, "Input"],
Cell[154587, 4336, 819, 16, 225, "Input"],
Cell[155409, 4354, 1161, 22, 345, "Input"],
Cell[156573, 4378, 153, 4, 57, "Input"],
Cell[156729, 4384, 74, 2, 45, "Input"],
Cell[156806, 4388, 149, 4, 45, "Input"],
Cell[156958, 4394, 227, 5, 105, "Input"],
Cell[157188, 4401, 268, 6, 105, "Input"],
Cell[157459, 4409, 199, 5, 85, "Input"],
Cell[157661, 4416, 249, 6, 85, "Input"],
Cell[157913, 4424, 790, 18, 385, "Input"],
Cell[158706, 4444, 1161, 26, 325, "Input"],

Cell[CellGroupData[{
Cell[159892, 4474, 208, 5, 103, "Input"],
Cell[160103, 4481, 66, 2, 44, "Output"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{
Cell[160218, 4489, 30, 0, 37, "Section"],
Cell[160251, 4491, 131, 3, 65, "Input"],
Cell[160385, 4496, 235, 5, 65, "Input"],
Cell[160623, 4503, 111, 2, 45, "Input"],
Cell[160737, 4507, 102, 2, 45, "Input"],
Cell[160842, 4511, 306, 6, 105, "Input"],
Cell[161151, 4519, 820, 16, 225, "Input"],
Cell[161974, 4537, 1162, 22, 345, "Input"],
Cell[163139, 4561, 154, 4, 57, "Input"],
Cell[163296, 4567, 75, 2, 45, "Input"],
Cell[163374, 4571, 149, 4, 45, "Input"],
Cell[163526, 4577, 227, 5, 105, "Input"],
Cell[163756, 4584, 268, 6, 105, "Input"],
Cell[164027, 4592, 199, 5, 85, "Input"],
Cell[164229, 4599, 249, 6, 85, "Input"],
Cell[164481, 4607, 790, 18, 385, "Input"],
Cell[165274, 4627, 1161, 26, 325, "Input"],

Cell[CellGroupData[{
Cell[166460, 4657, 208, 5, 103, "Input"],
Cell[166671, 4664, 66, 2, 44, "Output"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{
Cell[166786, 4672, 30, 0, 37, "Section"],
Cell[166819, 4674, 131, 3, 65, "Input"],
Cell[166953, 4679, 235, 5, 65, "Input"],
Cell[167191, 4686, 111, 2, 45, "Input"],
Cell[167305, 4690, 102, 2, 45, "Input"],
Cell[167410, 4694, 306, 6, 105, "Input"],
Cell[167719, 4702, 820, 16, 225, "Input"],
Cell[168542, 4720, 1162, 22, 345, "Input"],
Cell[169707, 4744, 154, 4, 57, "Input"],
Cell[169864, 4750, 75, 2, 45, "Input"],
Cell[169942, 4754, 149, 4, 45, "Input"],
Cell[170094, 4760, 227, 5, 105, "Input"],
Cell[170324, 4767, 268, 6, 105, "Input"],
Cell[170595, 4775, 199, 5, 85, "Input"],
Cell[170797, 4782, 249, 6, 85, "Input"],
Cell[171049, 4790, 790, 18, 385, "Input"],
Cell[171842, 4810, 1161, 26, 325, "Input"],

Cell[CellGroupData[{
Cell[173028, 4840, 208, 5, 103, "Input"],
Cell[173239, 4847, 66, 2, 44, "Output"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{
Cell[173354, 4855, 30, 0, 37, "Section"],
Cell[173387, 4857, 131, 3, 65, "Input"],
Cell[173521, 4862, 235, 5, 65, "Input"],
Cell[173759, 4869, 111, 2, 45, "Input"],
Cell[173873, 4873, 102, 2, 45, "Input"],
Cell[173978, 4877, 306, 6, 105, "Input"],
Cell[174287, 4885, 820, 16, 225, "Input"],
Cell[175110, 4903, 1162, 22, 345, "Input"],
Cell[176275, 4927, 154, 4, 57, "Input"],
Cell[176432, 4933, 75, 2, 45, "Input"],
Cell[176510, 4937, 149, 4, 45, "Input"],
Cell[176662, 4943, 227, 5, 105, "Input"],
Cell[176892, 4950, 268, 6, 105, "Input"],
Cell[177163, 4958, 199, 5, 85, "Input"],
Cell[177365, 4965, 249, 6, 85, "Input"],
Cell[177617, 4973, 790, 18, 385, "Input"],
Cell[178410, 4993, 1161, 26, 325, "Input"],

Cell[CellGroupData[{
Cell[179596, 5023, 208, 5, 103, "Input"],
Cell[179807, 5030, 66, 2, 44, "Output"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{
Cell[179922, 5038, 30, 0, 37, "Section"],
Cell[179955, 5040, 131, 3, 65, "Input"],
Cell[180089, 5045, 235, 5, 65, "Input"],
Cell[180327, 5052, 111, 2, 45, "Input"],
Cell[180441, 5056, 102, 2, 45, "Input"],
Cell[180546, 5060, 306, 6, 105, "Input"],
Cell[180855, 5068, 820, 16, 225, "Input"],
Cell[181678, 5086, 1162, 22, 345, "Input"],
Cell[182843, 5110, 154, 4, 57, "Input"],
Cell[183000, 5116, 75, 2, 45, "Input"],
Cell[183078, 5120, 149, 4, 45, "Input"],
Cell[183230, 5126, 227, 5, 105, "Input"],
Cell[183460, 5133, 268, 6, 105, "Input"],
Cell[183731, 5141, 199, 5, 85, "Input"],
Cell[183933, 5148, 249, 6, 85, "Input"],
Cell[184185, 5156, 790, 18, 385, "Input"],
Cell[184978, 5176, 1161, 26, 325, "Input"],

Cell[CellGroupData[{
Cell[186164, 5206, 208, 5, 103, "Input"],
Cell[186375, 5213, 66, 2, 44, "Output"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{
Cell[186490, 5221, 30, 0, 37, "Section"],
Cell[186523, 5223, 131, 3, 65, "Input"],
Cell[186657, 5228, 235, 5, 65, "Input"],
Cell[186895, 5235, 111, 2, 45, "Input"],
Cell[187009, 5239, 102, 2, 45, "Input"],
Cell[187114, 5243, 306, 6, 105, "Input"],
Cell[187423, 5251, 820, 16, 225, "Input"],
Cell[188246, 5269, 1162, 22, 345, "Input"],
Cell[189411, 5293, 154, 4, 57, "Input"],
Cell[189568, 5299, 75, 2, 45, "Input"],
Cell[189646, 5303, 149, 4, 45, "Input"],
Cell[189798, 5309, 227, 5, 105, "Input"],
Cell[190028, 5316, 268, 6, 105, "Input"],
Cell[190299, 5324, 199, 5, 85, "Input"],
Cell[190501, 5331, 249, 6, 85, "Input"],
Cell[190753, 5339, 791, 18, 385, "Input"],
Cell[191547, 5359, 1162, 26, 325, "Input"],

Cell[CellGroupData[{
Cell[192734, 5389, 209, 5, 103, "Input"],
Cell[192946, 5396, 67, 2, 44, "Output"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{
Cell[193062, 5404, 30, 0, 37, "Section"],
Cell[193095, 5406, 132, 3, 65, "Input"],
Cell[193230, 5411, 236, 5, 65, "Input"],
Cell[193469, 5418, 112, 2, 45, "Input"],
Cell[193584, 5422, 103, 2, 45, "Input"],
Cell[193690, 5426, 307, 6, 105, "Input"],
Cell[194000, 5434, 821, 16, 225, "Input"],
Cell[194824, 5452, 1163, 22, 345, "Input"],
Cell[195990, 5476, 155, 4, 57, "Input"],
Cell[196148, 5482, 76, 2, 45, "Input"],
Cell[196227, 5486, 150, 4, 45, "Input"],
Cell[196380, 5492, 228, 5, 105, "Input"],
Cell[196611, 5499, 269, 6, 105, "Input"],
Cell[196883, 5507, 200, 5, 85, "Input"],
Cell[197086, 5514, 250, 6, 85, "Input"],
Cell[197339, 5522, 791, 18, 385, "Input"],
Cell[198133, 5542, 1162, 26, 325, "Input"],

Cell[CellGroupData[{
Cell[199320, 5572, 209, 5, 103, "Input"],
Cell[199532, 5579, 67, 2, 44, "Output"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{
Cell[199648, 5587, 30, 0, 37, "Section"],
Cell[199681, 5589, 132, 3, 65, "Input"],
Cell[199816, 5594, 236, 5, 65, "Input"],
Cell[200055, 5601, 112, 2, 45, "Input"],
Cell[200170, 5605, 103, 2, 45, "Input"],
Cell[200276, 5609, 307, 6, 105, "Input"],
Cell[200586, 5617, 821, 16, 225, "Input"],
Cell[201410, 5635, 1163, 22, 345, "Input"],
Cell[202576, 5659, 155, 4, 57, "Input"],
Cell[202734, 5665, 76, 2, 45, "Input"],
Cell[202813, 5669, 150, 4, 45, "Input"],
Cell[202966, 5675, 228, 5, 105, "Input"],
Cell[203197, 5682, 269, 6, 105, "Input"],
Cell[203469, 5690, 200, 5, 85, "Input"],
Cell[203672, 5697, 250, 6, 85, "Input"],
Cell[203925, 5705, 791, 18, 385, "Input"],
Cell[204719, 5725, 1162, 26, 325, "Input"],

Cell[CellGroupData[{
Cell[205906, 5755, 209, 5, 103, "Input"],
Cell[206118, 5762, 67, 2, 44, "Output"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{
Cell[206234, 5770, 30, 0, 37, "Section"],
Cell[206267, 5772, 132, 3, 65, "Input"],
Cell[206402, 5777, 236, 5, 65, "Input"],
Cell[206641, 5784, 112, 2, 45, "Input"],
Cell[206756, 5788, 103, 2, 45, "Input"],
Cell[206862, 5792, 307, 6, 105, "Input"],
Cell[207172, 5800, 821, 16, 225, "Input"],
Cell[207996, 5818, 1163, 22, 345, "Input"],
Cell[209162, 5842, 155, 4, 57, "Input"],
Cell[209320, 5848, 76, 2, 45, "Input"],
Cell[209399, 5852, 150, 4, 45, "Input"],
Cell[209552, 5858, 228, 5, 105, "Input"],
Cell[209783, 5865, 269, 6, 105, "Input"],
Cell[210055, 5873, 200, 5, 85, "Input"],
Cell[210258, 5880, 250, 6, 85, "Input"],
Cell[210511, 5888, 791, 18, 385, "Input"],
Cell[211305, 5908, 1162, 26, 325, "Input"],

Cell[CellGroupData[{
Cell[212492, 5938, 209, 5, 103, "Input"],
Cell[212704, 5945, 67, 2, 44, "Output"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{
Cell[212820, 5953, 30, 0, 37, "Section"],
Cell[212853, 5955, 132, 3, 65, "Input"],
Cell[212988, 5960, 236, 5, 65, "Input"],
Cell[213227, 5967, 112, 2, 45, "Input"],
Cell[213342, 5971, 103, 2, 45, "Input"],
Cell[213448, 5975, 307, 6, 105, "Input"],
Cell[213758, 5983, 821, 16, 225, "Input"],
Cell[214582, 6001, 1163, 22, 345, "Input"],
Cell[215748, 6025, 155, 4, 57, "Input"],
Cell[215906, 6031, 76, 2, 45, "Input"],
Cell[215985, 6035, 150, 4, 45, "Input"],
Cell[216138, 6041, 228, 5, 105, "Input"],
Cell[216369, 6048, 269, 6, 105, "Input"],
Cell[216641, 6056, 200, 5, 85, "Input"],
Cell[216844, 6063, 250, 6, 85, "Input"],
Cell[217097, 6071, 791, 18, 385, "Input"],
Cell[217891, 6091, 1162, 26, 325, "Input"],

Cell[CellGroupData[{
Cell[219078, 6121, 209, 5, 103, "Input"],
Cell[219290, 6128, 67, 2, 44, "Output"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{
Cell[219406, 6136, 30, 0, 37, "Section"],
Cell[219439, 6138, 130, 3, 65, "Input"],
Cell[219572, 6143, 234, 5, 65, "Input"],
Cell[219809, 6150, 110, 2, 45, "Input"],
Cell[219922, 6154, 102, 2, 45, "Input"],
Cell[220027, 6158, 306, 6, 105, "Input"],
Cell[220336, 6166, 820, 16, 225, "Input"],
Cell[221159, 6184, 1162, 22, 345, "Input"],
Cell[222324, 6208, 154, 4, 57, "Input"],
Cell[222481, 6214, 75, 2, 45, "Input"],
Cell[222559, 6218, 149, 4, 45, "Input"],
Cell[222711, 6224, 227, 5, 105, "Input"],
Cell[222941, 6231, 268, 6, 105, "Input"],
Cell[223212, 6239, 199, 5, 85, "Input"],
Cell[223414, 6246, 249, 6, 85, "Input"],
Cell[223666, 6254, 790, 18, 385, "Input"],
Cell[224459, 6274, 1161, 26, 325, "Input"],

Cell[CellGroupData[{
Cell[225645, 6304, 208, 5, 103, "Input"],
Cell[225856, 6311, 66, 2, 44, "Output"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{
Cell[225971, 6319, 30, 0, 37, "Section"],
Cell[226004, 6321, 131, 3, 65, "Input"],
Cell[226138, 6326, 235, 5, 65, "Input"],
Cell[226376, 6333, 111, 2, 45, "Input"],
Cell[226490, 6337, 102, 2, 45, "Input"],
Cell[226595, 6341, 306, 6, 105, "Input"],
Cell[226904, 6349, 820, 16, 225, "Input"],
Cell[227727, 6367, 1162, 22, 345, "Input"],
Cell[228892, 6391, 154, 4, 57, "Input"],
Cell[229049, 6397, 75, 2, 45, "Input"],
Cell[229127, 6401, 149, 4, 45, "Input"],
Cell[229279, 6407, 227, 5, 105, "Input"],
Cell[229509, 6414, 268, 6, 105, "Input"],
Cell[229780, 6422, 199, 5, 85, "Input"],
Cell[229982, 6429, 249, 6, 85, "Input"],
Cell[230234, 6437, 790, 18, 385, "Input"],
Cell[231027, 6457, 1161, 26, 325, "Input"],

Cell[CellGroupData[{
Cell[232213, 6487, 208, 5, 103, "Input"],
Cell[232424, 6494, 66, 2, 44, "Output"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{
Cell[232539, 6502, 30, 0, 37, "Section"],
Cell[232572, 6504, 131, 3, 65, "Input"],
Cell[232706, 6509, 235, 5, 65, "Input"],
Cell[232944, 6516, 111, 2, 45, "Input"],
Cell[233058, 6520, 102, 2, 45, "Input"],
Cell[233163, 6524, 306, 6, 105, "Input"],
Cell[233472, 6532, 820, 16, 225, "Input"],
Cell[234295, 6550, 1162, 22, 345, "Input"],
Cell[235460, 6574, 154, 4, 57, "Input"],
Cell[235617, 6580, 75, 2, 45, "Input"],
Cell[235695, 6584, 149, 4, 45, "Input"],
Cell[235847, 6590, 227, 5, 105, "Input"],
Cell[236077, 6597, 268, 6, 105, "Input"],
Cell[236348, 6605, 199, 5, 85, "Input"],
Cell[236550, 6612, 249, 6, 85, "Input"],
Cell[236802, 6620, 790, 18, 385, "Input"],
Cell[237595, 6640, 1161, 26, 325, "Input"],

Cell[CellGroupData[{
Cell[238781, 6670, 208, 5, 103, "Input"],
Cell[238992, 6677, 66, 2, 44, "Output"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{
Cell[239107, 6685, 30, 0, 37, "Section"],
Cell[239140, 6687, 131, 3, 65, "Input"],
Cell[239274, 6692, 235, 5, 65, "Input"],
Cell[239512, 6699, 111, 2, 45, "Input"],
Cell[239626, 6703, 102, 2, 45, "Input"],
Cell[239731, 6707, 306, 6, 105, "Input"],
Cell[240040, 6715, 820, 16, 225, "Input"],
Cell[240863, 6733, 1162, 22, 345, "Input"],
Cell[242028, 6757, 154, 4, 57, "Input"],
Cell[242185, 6763, 75, 2, 45, "Input"],
Cell[242263, 6767, 149, 4, 45, "Input"],
Cell[242415, 6773, 227, 5, 105, "Input"],
Cell[242645, 6780, 268, 6, 105, "Input"],
Cell[242916, 6788, 199, 5, 85, "Input"],
Cell[243118, 6795, 249, 6, 85, "Input"],
Cell[243370, 6803, 790, 18, 385, "Input"],
Cell[244163, 6823, 1161, 26, 325, "Input"],

Cell[CellGroupData[{
Cell[245349, 6853, 208, 5, 103, "Input"],
Cell[245560, 6860, 66, 2, 44, "Output"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{
Cell[245675, 6868, 30, 0, 37, "Section"],
Cell[245708, 6870, 131, 3, 65, "Input"],
Cell[245842, 6875, 235, 5, 65, "Input"],
Cell[246080, 6882, 111, 2, 45, "Input"],
Cell[246194, 6886, 102, 2, 45, "Input"],
Cell[246299, 6890, 306, 6, 105, "Input"],
Cell[246608, 6898, 820, 16, 225, "Input"],
Cell[247431, 6916, 1162, 22, 345, "Input"],
Cell[248596, 6940, 154, 4, 57, "Input"],
Cell[248753, 6946, 75, 2, 45, "Input"],
Cell[248831, 6950, 149, 4, 45, "Input"],
Cell[248983, 6956, 227, 5, 105, "Input"],
Cell[249213, 6963, 268, 6, 105, "Input"],
Cell[249484, 6971, 199, 5, 85, "Input"],
Cell[249686, 6978, 249, 6, 85, "Input"],
Cell[249938, 6986, 790, 18, 385, "Input"],
Cell[250731, 7006, 1161, 26, 325, "Input"],

Cell[CellGroupData[{
Cell[251917, 7036, 208, 5, 103, "Input"],
Cell[252128, 7043, 66, 2, 44, "Output"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{
Cell[252243, 7051, 30, 0, 37, "Section"],
Cell[252276, 7053, 131, 3, 65, "Input"],
Cell[252410, 7058, 235, 5, 65, "Input"],
Cell[252648, 7065, 111, 2, 45, "Input"],
Cell[252762, 7069, 102, 2, 45, "Input"],
Cell[252867, 7073, 306, 6, 105, "Input"],
Cell[253176, 7081, 820, 16, 225, "Input"],
Cell[253999, 7099, 1162, 22, 345, "Input"],
Cell[255164, 7123, 154, 4, 57, "Input"],
Cell[255321, 7129, 75, 2, 45, "Input"],
Cell[255399, 7133, 149, 4, 45, "Input"],
Cell[255551, 7139, 227, 5, 105, "Input"],
Cell[255781, 7146, 268, 6, 105, "Input"],
Cell[256052, 7154, 199, 5, 85, "Input"],
Cell[256254, 7161, 249, 6, 85, "Input"],
Cell[256506, 7169, 790, 18, 385, "Input"],
Cell[257299, 7189, 1161, 26, 325, "Input"],

Cell[CellGroupData[{
Cell[258485, 7219, 208, 5, 103, "Input"],
Cell[258696, 7226, 66, 2, 44, "Output"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{
Cell[258811, 7234, 30, 0, 37, "Section"],
Cell[258844, 7236, 131, 3, 65, "Input"],
Cell[258978, 7241, 235, 5, 65, "Input"],
Cell[259216, 7248, 111, 2, 45, "Input"],
Cell[259330, 7252, 102, 2, 45, "Input"],
Cell[259435, 7256, 306, 6, 105, "Input"],
Cell[259744, 7264, 820, 16, 225, "Input"],
Cell[260567, 7282, 1162, 22, 345, "Input"],
Cell[261732, 7306, 154, 4, 57, "Input"],
Cell[261889, 7312, 76, 2, 45, "Input"],
Cell[261968, 7316, 150, 4, 45, "Input"],
Cell[262121, 7322, 228, 5, 105, "Input"],
Cell[262352, 7329, 269, 6, 105, "Input"],
Cell[262624, 7337, 200, 5, 85, "Input"],
Cell[262827, 7344, 250, 6, 85, "Input"],
Cell[263080, 7352, 791, 18, 385, "Input"],
Cell[263874, 7372, 1162, 26, 325, "Input"],

Cell[CellGroupData[{
Cell[265061, 7402, 253, 6, 125, "Input"],
Cell[265317, 7410, 67, 2, 44, "Output"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{
Cell[265433, 7418, 30, 0, 37, "Section"],
Cell[265466, 7420, 132, 3, 65, "Input"],
Cell[265601, 7425, 236, 5, 65, "Input"],
Cell[265840, 7432, 112, 2, 45, "Input"],
Cell[265955, 7436, 103, 2, 45, "Input"],
Cell[266061, 7440, 307, 6, 105, "Input"],
Cell[266371, 7448, 821, 16, 225, "Input"],
Cell[267195, 7466, 1163, 22, 345, "Input"],
Cell[268361, 7490, 155, 4, 57, "Input"],
Cell[268519, 7496, 76, 2, 45, "Input"],
Cell[268598, 7500, 150, 4, 45, "Input"],
Cell[268751, 7506, 228, 5, 105, "Input"],
Cell[268982, 7513, 269, 6, 105, "Input"],
Cell[269254, 7521, 200, 5, 85, "Input"],
Cell[269457, 7528, 250, 6, 85, "Input"],
Cell[269710, 7536, 791, 18, 385, "Input"],
Cell[270504, 7556, 1162, 26, 325, "Input"],

Cell[CellGroupData[{
Cell[271691, 7586, 253, 6, 125, "Input"],
Cell[271947, 7594, 67, 2, 44, "Output"]
}, Open  ]]
}, Closed]]
}, Open  ]]
}
]
*)



(*******************************************************************
End of Mathematica Notebook file.
*******************************************************************)


